General Complex Polynomial Root Solver and Its Further Optimization for Binary Microlenses

We present a new algorithm to solve polynomial equations, and publish its code, which is 1.6-3 times faster than the ZROOTS subroutine that is commercially available from Numerical Recipes, depending on application. The largest improvement, when compared to naive solvers, comes from a fail-safe procedure that permits us to skip the majority of the calculations in the great majority of cases, without risking catastrophic failure in the few cases that these are actually required. Second, we identify a discriminant that enables a rational choice between Laguerre's Method and Newton's Method (or a new intermediate method) on a case-by-case basis. We briefly review the history of root solving and demonstrate that "Newton's Method" was discovered neither by Newton (1671) nor by Raphson (1690), but only by Simpson (1740). Some of the arguments leading to this conclusion were first given by the British historian of science Nick Kollerstrom in 1992, but these do not appear to have penetrated the astronomical community. Finally, we argue that Numerical Recipes should voluntarily surrender its copyright protection for non-profit applications, despite the fact that, in this particular case, such protection was the major stimulant for developing our improved algorithm.

==> anc/LICENSE <==
"General Complex Polynomial Root Solver and Its Further Optimization for Binary Microlenses"
Copyright 2012 Jan Skowron & Andrew Gould


Apache License, Version 2.0   and   GNU Lesser General Public License


----------------------------------------------------------------------------------

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS


----------------------------------------------------------------------------------

                   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions.

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version.

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.

----------------------------------------------------------------------------------



==> anc/NOTICE <==

Paper:  
  Skowron & Gould 2012 
  "General Complex Polynomial Root Solver and Its Further Optimization for Binary Microlenses"
Please cite the paper if you are using the subroutines in the scientific work.


The authors release the source codes associated with the Paper
under terms of the GNU Lesser General Public License version 2 
or any later version, or under the Apache License, Version 2.0
as well as under a "customary scientific license", which implies 
that if this code was important in the scientific process or 
for the results of your scientific work, we ask for the 
appropriate citation of the Paper (Skowron & Gould 2012).


for a full text of the paper see:
     http://www.astrouw.edu.pl/~jskowron/cmplx_roots_sg/
     or http://arxiv.org/find/astro-ph
     or http://www.adsabs.harvard.edu/abstract_service.html
see also file NOTICE and LICENSE attached to the software package



==> anc/cmplx_roots_sg.f90 <==
!  Copyright 2012 Jan Skowron & Andrew Gould
!
!   Licensed under the Apache License, Version 2.0 (the "License");
!   you may not use this file except in compliance with the License.
!   You may obtain a copy of the License at
!
!       http://www.apache.org/licenses/LICENSE-2.0
!
!   Unless required by applicable law or agreed to in writing, software
!   distributed under the License is distributed on an "AS IS" BASIS,
!   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
!   See the License for the specific language governing permissions and
!   limitations under the License.
!
!-------------------------------------------------------------------!
!
! The authors also release this file under the GNU Lesser General 
! Public License version 2 or any later version, as well as under
! a "customary scientific license", which implies
! that if this code was important in the scientific process or
! for the results of your scientific work, we ask for the
! appropriate citation of the Paper (Skowron & Gould 2012).
!
!-------------------------------------------------------------------!
!
!    No    Subroutine
!
!     1   cmplx_roots_gen               - general polynomial solver, works for random degree, not as fast or robust as cmplx_roots_5
!     2   cmplx_roots_5                 - complex roots finding algorithm taylored for 5th order polynomial (with failsafes for polishing)
!     3   sort_5_points_by_separation   - sorting of an array of 5 points, 1st most isolated, 4th and 5th - closest
!     4   sort_5_points_by_separation_i - sorting same as above, returns array of indicies rather than sorted array
!     5   find_2_closest_from_5         - finds closest pair of 5 points
!     6   cmplx_laguerre                - Laguerre's method with simplified Adams' stopping criterion 
!     7   cmplx_newton_spec             - Newton's method with stopping criterion calculated every 10 steps
!     8   cmplx_laguerre2newton         - three regime method: Laguerre's, Second-order General method and Newton's
!     9   solve_quadratic_eq            - quadratic equation solver
!    10   solve_cubic_eq                - cubic equation solver based on Lagrange's method
!    11   divide_poly_1                 - division of the polynomial by (x-p)
!
! fortran 90 code
!
! Paper:  Skowron & Gould 2012
!         "General Complex Polynomial Root Solver and Its Further Optimization for Binary Microlenses"
!
! for a full text see:
!     http://www.astrouw.edu.pl/~jskowron/cmplx_roots_sg/
!     or http://arxiv.org/find/astro-ph
!     or http://www.adsabs.harvard.edu/abstract_service.html
! see also file NOTICE and LICENSE
!
!-------------------------------------------------------------------!
! _1_                  CMPLX_ROOTS_GEN                              !
!-------------------------------------------------------------------!
subroutine cmplx_roots_gen(roots, poly, degree, polish_roots_after, use_roots_as_starting_points)
  ! This subroutine finds roots of a complex polynomial. 
  ! It is general, however less fast or robust than cmplx_roots_5
  ! which contains failsafe checks in the polishing stage, but is
  ! designed only for 5th order polynomials.
  ! It uses a new dynamic root finding algorithm (see the Paper).
  !
  ! It can use Laguerre's method (subroutine cmplx_laguerre)
  ! or Laguerre->SG->Newton method (subroutine 
  ! cmplx_laguerre2newton - this is default choice) to find 
  ! roots. It divides polynomial one by one by found roots. At the 
  ! end it finds last root from Viete's formula for quadratic 
  ! equation. Finally, it polishes all found roots using a full
  ! polynomial and Newton's or Laguerre's method (default is
  ! Laguerre's - subroutine cmplx_laguerre). 
  ! You can change default choices by commenting out and uncommenting
  ! certain lines in the code below.
  !
  ! Note:
  ! - we solve for the last root with Viete's formula rather 
  !   than doing full Laguerre step (which is time consuming
  !   and unnecessary)
  ! - we do not introduce any preference to real roots
  ! - in Laguerre implementation we omit unneccesarry calculation of
  !   absolute values of denominator
  ! - we do not sort roots. If you need to sort 
  !   roots - we have provided sorting subroutine called:
  !   sort_5_points_by_separation, which sorts points from most 
  !   isolated to most close. Algorithm in this routine can be 
  !   easily used for number of points different than 5.
  !
  implicit none
  ! roots  - array which will hold all roots that had been found.
  !          If the flag 'use_roots_as_starting_points' is set to 
  !          .true., then instead of point (0,0) we use value from
  !          this array as starting point for cmplx_laguerre
  ! poly -   is an array of polynomial cooefs, length = degree+1, 
  !          poly(1) is a constant term:
  !               1              2             3
  !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  ! degree - degree of the polynomial and size of 'roots' array
  ! polish_roots_after - after all roots have been found by dividing
  !          original polynomial by each root found,
  !          you can opt in to polish all roots using full  
  !          polynomial
  ! use_roots_as_starting_points - usually we start Laguerre's 
  !          method from point (0,0), but you can decide to use the 
  !          values of 'roots' array as starting point for each new
  !          root that is searched for. This is useful if you have
  !          very rough idea where some of the roots can be. 
  !
  integer, parameter :: RK = 8
  integer, intent(in) :: degree
  complex(kind=RK), dimension(degree+1), intent(in) :: poly ! coeffs of the polynomial
  complex(kind=RK), dimension(degree), intent(inout) :: roots
  logical, intent(in) :: polish_roots_after, use_roots_as_starting_points

  complex(kind=RK), dimension(degree+1) :: poly2
  complex(kind=RK), parameter :: zero = cmplx(0d0,0d0,RK)
  integer :: i, n, iter
  logical :: success
  complex(kind=RK) :: coef, prev

  poly2=poly
  
  ! initialize starting points
  if(.not.use_roots_as_starting_points) roots=zero

  ! skip small degree polynomials from doing Laguerre's method
  if(degree<=1)then
    if(degree==1) roots(1)=-poly(2)/poly(1)
    return
  endif


  do n=degree, 3, -1

    ! find root with Laguerre's method
    !call cmplx_laguerre(poly2, n, roots(n), iter, success) 
    ! or
    ! find root with (Laguerre's method -> SG method -> Newton's method)
    call cmplx_laguerre2newton(poly2, n, roots(n), iter, success, 2)
    if(.not.success) then
      roots(n)=zero
      call cmplx_laguerre(poly2, n, roots(n), iter, success)
    endif

    ! divide the polynomial by this root
    coef=poly2(n+1)
    do i=n,1,-1
      prev=poly2(i)
      poly2(i)=coef
      coef=prev+roots(n)*coef
    enddo
    ! variable coef now holds a remainder - should be close to 0

  enddo

  ! find all but last root with Laguerre's method
  !call cmplx_laguerre(poly2, 2, roots(2), iter, success)
  ! or
  call cmplx_laguerre2newton(poly2, 2, roots(2), iter, success, 2)
  if(.not.success) then
    call solve_quadratic_eq(roots(2),roots(1),poly2)
  else
    ! calculate last root from Viete's formula
    roots(1)=-(roots(2)+poly2(2)/poly2(3))
  endif


  if(polish_roots_after)then
    do n=1, degree ! polish roots one-by-one with a full polynomial 
      call cmplx_laguerre(poly, degree, roots(n), iter, success) 
      !call cmplx_newton_spec(poly, degree, roots(n), iter, success)
    enddo
  endif  
 
  return
end


!-------------------------------------------------------------------!
! _2_                     CMPLX_ROOTS_5                             !
!-------------------------------------------------------------------!
subroutine cmplx_roots_5(roots, first_3_roots_order_changed, poly, polish_only)
  implicit none
  ! Subroutine finds or polishes roots of a complex polynomial 
  ! (degree=5)
  ! This routine is especially tailored for solving binary lens 
  ! equation in form of 5th order polynomial. 
  !
  ! Use of this routine, in comparission to 'cmplx_roots_gen' can yield
  ! consideribly faster code, because it makes polishing of the roots 
  ! (that come in as a guess from previous solutions) secure by
  ! implementing additional checks on the result of polishing. 
  ! If those checks are not satisfied then routine reverts to the 
  ! robust algorithm. These checks are designed to work for 5th order 
  ! polynomial originated from binary lens equation.
  !
  ! Usage:
  !
  ! polish_only == false - I do not know the roots, routine should  
  !                find them from scratch. At the end it
  !                sorts roots from the most distant to closest.
  !                Two last roots are the closest (in no particular
  !                order).
  ! polish_only = true - I do know the roots pretty well, for example
  !                I have changed the coefficiens of the polynomial 
  !                only a bit, so the two closest roots are 
  !                most likely still the closest ones.
  !                If the output flag 'first_3_roots_order_changed'
  !                is returned as 'false', then first 3 returned roots
  !                are in the same order as initialy given to the 
  !                routine. The last two roots are the closest ones, 
  !                but in no specific order (!).
  !                If 'first_3_roots_order_changed' is 'true' then
  !                it means that all roots had been resorted.
  !                Two last roots are the closest ones. First is most 
  !                isolated one.
  !
  !
  ! If you do not know the position of the roots just use flag
  ! polish_only=.false. In this case routine will find the roots by
  ! itself.
  
  ! Returns all five roots in the 'roots' array.
  !
  ! poly  - is an array of polynomial cooefs, length = degree+1 
  !       poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + poly(4) x^3 + ...
  ! roots - roots of the polynomial ('out' and optionally 'in')
  !
  !
  ! Jan Skowron 2011
  !
  integer, parameter :: degree=5
  integer, parameter :: RK=8  ! kind for real and complex variables
  complex(kind=RK), dimension(degree), intent(inout) :: roots
  logical, intent(out) :: first_3_roots_order_changed
  complex(kind=RK), dimension(degree+1), intent(in)  :: poly
  logical, intent(in) :: polish_only
  !------------------------------------------------------------------
  !
  complex(kind=RK) :: remainder, roots_robust(degree)
  real(kind=RK) :: d2min
  integer :: iter, loops, go_to_robust, m, root4, root5, i, i2
  complex(kind=RK), dimension(degree+1) :: poly2
  !integer, dimension(degree) :: sorted_ind
  complex(kind=RK), parameter :: zero=cmplx(0d0,0d0,RK)
  logical :: succ


  !---------------------------------------

  
  go_to_robust=0
  if(.not.polish_only) then
    ! initialize roots
    roots=zero
    go_to_robust=1
  endif
  first_3_roots_order_changed=.false.

  do loops=1,3

    ! ROBUST
    ! (we do not know the roots)
    if(go_to_robust>0) then

      if(go_to_robust>2)then  ! something is wrong
        roots=roots_robust    ! return not-polished roots, because polishing creates errors
        return
      endif

      poly2=poly ! copy coeffs
      do m=degree,4,-1 ! find the roots one-by-one (until 3 are left to be found)
        call cmplx_laguerre2newton(poly2, m, roots(m), iter, succ, 2)
        if(.not.succ)then
          roots(m)=zero
          call cmplx_laguerre(poly2, m, roots(m), iter, succ)
        endif
        ! divide polynomial by this root
        call divide_poly_1(poly2, remainder, roots(m), poly2, m)
      enddo
      ! find last 3 roots with cubic euqation solver (Lagrange's method)
      call solve_cubic_eq(roots(1),roots(2),roots(3),poly2)
      ! all roots found
      
      ! sort roots - first will be most isolated, last two will be the closest
      call sort_5_points_by_separation(roots) 
      ! copy roots in case something will go wrong during polishing
      roots_robust=roots

      ! set flag, that roots have been resorted
      first_3_roots_order_changed=.true.
    endif  ! go_to_robust>0

    ! POLISH 
    ! (we know the roots approximately, and we guess that last two are closest)
    !---------------------
      poly2=poly ! copy coeffs

      do m=1,degree-2
      !do m=1,degree                      ! POWN - polish only with Newton (option)

        ! polish roots with full polynomial
        call cmplx_newton_spec(poly2, degree, roots(m), iter, succ)

        if(.not.succ)then
          ! go back to robust
          go_to_robust=go_to_robust+1
          roots=zero
          exit
        endif
      enddo ! m=1,degree-2


      if(succ) then

        ! comment out division and quadratic if you (POWN) polish with Newton only
        do m=1,degree-2
          call divide_poly_1(poly2, remainder, roots(m), poly2, degree-m+1)
        enddo
        ! last two roots are found with quadratic equation solver 
        ! (this is faster and more robust, although little less accurate)
        call solve_quadratic_eq(roots(degree-1), &
                                roots(degree  ),poly2)
        ! all roots found and polished

        ! TEST ORDER
        ! test closest roots if they are the same pair as given to polish
        call find_2_closest_from_5(root4,root5, d2min, roots)

        ! check if the closest roots are not too close, this could happen
        ! when using polishing with Newton only, when two roots erroneously 
        ! colapsed to the same root. This check is not needed for polishing
        ! 3 roots by Newton and using quadratic for the remaining two.
        ! If the real roots are so close indeed (very low probability), this will just 
        ! take more time and the unpolished result be returned at the end
        ! but algorithm will work, and will return accurate enough result
        !if(d2min<1d-18) then             ! POWN - polish only with Newton 
        !  go_to_robust=go_to_robust+1    ! POWN - polish only with Newton
        !else                             ! POWN - polish only with Newton

        if((root4<degree-1).or.(root5<degree-1)) then
          ! after polishing some of the 3 far roots become one of the 2 closest ones
          ! go back to robust
          if(go_to_robust>0)then
            ! if came from robust 
            ! copy two most isolated roots as starting points for new robust
            do i=1,degree-3
              roots(degree-i+1)=roots_robust(i)
            enddo 
          else
            ! came from users initial guess
            ! copy some 2 roots (except the closest ones)
            i2=degree
            do i=1,degree
              if((i/=root4).and.(i/=root5))then
                roots(i2)=roots(i)
                i2=i2-1
              endif
              if(i2<=3) exit ! do not copy those that will be done by cubic in robust
            enddo
          endif
          go_to_robust=go_to_robust+1
        else
          ! root4 and root5 comes from the initial closest pair
          ! most common case
          return
        endif

        !endif                            ! POWN - polish only with Newton
      endif !  
    !---------------------
  enddo ! loops

  return
end


!-------------------------------------------------------------------!
! _3_                SORT_5_POINTS_BY_SEPARATION                    !
!-------------------------------------------------------------------!
subroutine sort_5_points_by_separation(points)
  ! Sort array of five points 
  ! Most isolated point will become the first point in the array
  ! The closest points will be the last two points in the array
  !
  ! Algorithm works well for all dimensions. We put n=5 as 
  ! a hardcoded value just for optimization purposes.
  implicit none
  integer, parameter :: RK=8
  integer, parameter :: n=5 !  works for different n as well, but is faster for n as constant (optimization)
  complex(kind=RK), dimension(n), intent(inout) :: points

  integer, dimension(n) :: sorted_points
  complex(kind=RK), dimension(n) :: savepoints
  integer :: i

  call sort_5_points_by_separation_i(sorted_points, points)
  savepoints=points
  do i=1,n
    points(i)=savepoints(sorted_points(i))
  enddo
  return
end

!-------------------------------------------------------------------!
! _4_              SORT_5_POINTS_BY_SEPARATION_I                    !
!-------------------------------------------------------------------!
subroutine sort_5_points_by_separation_i(sorted_points, points)  
  ! Return index array that sorts array of five points 
  ! Index of the most isolated point will appear on the firts place 
  ! of the output array.
  ! The indices of the closest 2 points will be at the last two 
  ! places in the 'sorted_points' array
  !
  ! Algorithm works well for all dimensions. We put n=5 as 
  ! a hardcoded value just for optimization purposes.
  implicit none
  integer, parameter :: RK=8
  integer, parameter :: n=5 !  works for different n as well, but is faster for n as constant (optimization)
  integer, dimension(n), intent(out) :: sorted_points
  complex(kind=RK), dimension(n), intent(in) :: points
   
  real(kind=RK) :: dmin, d1, d2, d
  real(kind=RK), dimension(n,n) :: distances2
  integer :: ki, kj, ind2, put
  real(kind=RK), dimension(n) :: neigh1st, neigh2nd
  complex(kind=RK) :: p

  distances2=1d100
  dmin=1d100

  do kj=1, n              
    do ki=1, kj-1    
      p=points(ki)-points(kj)
      d=conjg(p)*p
      distances2(ki,kj)=d
      distances2(kj,ki)=d
    enddo
  enddo

  ! find neighbours  
  neigh1st=1d100
  neigh2nd=1d100
  do kj=1, n
    do ki=1, n
      d=distances2(kj,ki)
      if(d<neigh2nd(kj))then
        if(d<neigh1st(kj))then
          neigh2nd(kj)=neigh1st(kj)
          neigh1st(kj)=d
        else
          neigh2nd(kj)=d
        endif
      endif
    enddo
  enddo    

  ! initialize sorted_points
  do ki=1,n
    sorted_points(ki)=ki
  enddo   
 
  ! sort the rest 1..n-2
  do kj=2,n
    d1=neigh1st(kj)
    d2=neigh2nd(kj)
    put=1
    do ki=kj-1,1,-1
      ind2=sorted_points(ki)
      d=neigh1st(ind2)
      if(d>=d1) then
        if(d==d1)then
          if(neigh2nd(ind2)>d2)then
            put=ki+1
            exit
          endif
        else
          put=ki+1
          exit
        endif
      endif
      sorted_points(ki+1)=sorted_points(ki)
    enddo
    sorted_points(put)=kj
  enddo
    
  return
end


!-------------------------------------------------------------------!
! _5_                     FIND_2_CLOSEST_FROM_5                     !
!-------------------------------------------------------------------!
subroutine find_2_closest_from_5(i1,i2, d2min, points) 
  ! Returns indices of the two closest points out of array of 5
  implicit none
  integer, parameter :: RK=8
  integer, parameter :: n=5 ! will work for other n too, but it is faster with n as constant
  integer, intent(out) :: i1, i2
  !real(kind=RK), dimension(n,n) :: distances2
  complex(kind=RK), dimension(n), intent(in) :: points
  real(kind=RK), intent(out) :: d2min  ! square of minimal distance
   
  real(kind=RK) :: d2min1, d2
  integer :: i,j
  complex(kind=RK) :: p

  d2min1=1d100
  do j=1,n
    !distances2(j,j)=0d0
    do i=1,j-1
      p=points(i)-points(j)
      d2=conjg(p)*p
      !distances2(i,j)=d2
      !distances2(j,i)=d2
      if(d2<=d2min1)then
        i1=i
        i2=j
        d2min1=d2
      endif
    enddo
  enddo
  
  d2min=d2min1
  
end



!-------------------------------------------------------------------!
! _6_                     CMPLX_LAGUERRE                            !
!-------------------------------------------------------------------!
recursive subroutine cmplx_laguerre(poly, degree, root, iter, success)
  implicit none
  ! Subroutine finds one root of a complex polynomial using 
  ! Laguerre's method. In every loop it calculates simplified 
  ! Adams' stopping criterion for the value of the polynomial.
  !
  ! Uses 'root' value as a starting point (!!!!!)
  ! Remember to initialize 'root' to some initial guess or to 
  ! point (0,0) if you have no prior knowledge.
  !
  ! poly - is an array of polynomial cooefs
  !        length = degree+1, poly(1) is constant 
  !               1              2             3
  !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  ! degree - a degree of the polynomial
  ! root - input: guess for the value of a root
  !        output: a root of the polynomial
  ! iter - number of iterations performed (the number of polynomial
  !        evaluations and stopping criterion evaluation)
  ! success - is false if routine reaches maximum number of iterations
  !
  ! For a summary of the method go to: 
  ! http://en.wikipedia.org/wiki/Laguerre's_method
  !
  integer, parameter :: RK=8  ! kind for real and complex variables
  integer, parameter :: MAX_ITERS=200   ! Laguerre is used as a failsafe
  ! constants needed to break cycles in the scheme
  integer, parameter :: FRAC_JUMP_EVERY=10
  integer, parameter :: FRAC_JUMP_LEN=10
  real(kind=RK), dimension(FRAC_JUMP_LEN), parameter :: FRAC_JUMPS=(/0.64109297d0, &
                                        0.91577881d0, 0.25921289d0,  0.50487203d0, &
                                        0.08177045d0, 0.13653241d0,  0.306162d0  , &
                                        0.37794326d0, 0.04618805d0,  0.75132137d0/) ! some random numbers
  real(kind=RK), parameter :: pi = 3.141592653589793d0
  real(kind=RK) :: faq ! jump length
  real(kind=RK), parameter :: FRAC_ERR = 2.0d-15  ! fractional error for kind=8 (see. Adams 1967 Eqs 9 and 10)

  integer, intent(in) :: degree
  complex(kind=RK), dimension(degree+1), intent(in)  :: poly
  integer, intent(out) :: iter
  complex(kind=RK), intent(inout) :: root
  logical, intent(out) :: success


  complex(kind=RK) :: p         ! value of polynomial
  complex(kind=RK) :: dp        ! value of 1st derivative 
  complex(kind=RK) :: d2p_half  ! value of 2nd derivative
  integer :: i, k
  logical :: good_to_go
  !complex(kind=RK) :: G, H, G2
  complex(kind=RK) :: denom, denom_sqrt, dx, newroot
  real(kind=RK) :: ek, absroot, abs2p
  complex(kind=RK) :: fac_netwon, fac_extra, F_half, c_one_nth
  real(kind=RK) :: one_nth, n_1_nth, two_n_div_n_1
  complex(kind=RK), parameter :: c_one=cmplx(1d0,0d0,RK)
  complex(kind=RK), parameter :: zero=cmplx(0d0,0d0,RK)
  real(kind=RK) :: stopping_crit2

  !---------------------------------------
 
  iter=0
  success=.true.

  ! next if-endif block is an EXTREME failsafe, not usually needed, and thus turned off in this version.
  if(.false.)then ! change false-->true if you would like to use caution about having first coefficient == 0
    if(degree<0) then
      write(*,*) 'Error: cmplx_laguerre: degree<0'
      return
    endif
    if(poly(degree+1)==zero) then
      if(degree==0) return
      call cmplx_laguerre(poly, degree-1, root, iter, success)
      return
    endif
    if(degree<=1)then
      if(degree==0) then  ! we know from previous check than poly(1) not equal zero
        success=.false.
        write(*,*) 'Warning: cmplx_laguerre: degree=0 and poly(1)/=0, no roots'
        return
      else
        root=-poly(1)/poly(2)
        return
      endif
    endif
  endif
  !  end EXTREME failsafe
    
  good_to_go=.false.
  one_nth=1d0/degree
  n_1_nth=(degree-1d0)*one_nth
  two_n_div_n_1=2d0/n_1_nth
  c_one_nth=cmplx(one_nth,0d0,RK)


  do i=1,MAX_ITERS
    ! prepare stoping criterion
    ek=abs(poly(degree+1))
    absroot=abs(root)
    ! calculate value of polynomial and its first two derivatives
    p  =poly(degree+1)
    dp =zero
    d2p_half=zero
    do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
      d2p_half=dp + d2p_half*root
      dp =p + dp*root
      p  =poly(k)+p*root    ! b_k
      ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
      ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
      ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
      ! Eq 8.
      ek=absroot*ek+abs(p)
    enddo
    iter=iter+1
    
    abs2p=conjg(p)*p
    if(abs2p==0d0) return
    stopping_crit2=(FRAC_ERR*ek)**2
    if(abs2p<stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967) 
      ! do additional iteration if we are less than 10x from stopping criterion
      if(abs2p<0.01d0*stopping_crit2) then
        return ! return immediately, because we are at very good place
      else
        good_to_go=.true. ! do one iteration more
      endif
    else
      good_to_go=.false.  ! reset if we are outside the zone of the root
    endif
  
    faq=1d0
  
    fac_netwon=p/dp
    fac_extra=d2p_half/dp
    F_half=fac_netwon*fac_extra
    
    denom_sqrt=sqrt(c_one-two_n_div_n_1*F_half)

    !G=dp/p  ! gradient of ln(p)
    !G2=G*G
    !H=G2-2d0*d2p_half/p  ! second derivative of ln(p)
    !denom_sqrt=sqrt( (degree-1)*(degree*H-G2) )
  
    ! NEXT LINE PROBABLY CAN BE COMMENTED OUT  
    if(real(denom_sqrt)>=0d0)then
      ! real part of a square root is positive for probably all compilers. You can 
      ! test this on your compiler and if so, you can omit this check
      denom=c_one_nth+n_1_nth*denom_sqrt
    else
      denom=c_one_nth-n_1_nth*denom_sqrt
    endif
    if(denom==zero)then !test if demoninators are > 0.0 not to divide by zero
      dx=(absroot+1d0)*exp(cmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi,RK)) ! make some random jump
    else
      dx=fac_netwon/denom
      !dx=degree/denom
    endif
    
    newroot=root-dx
    if(newroot==root) return ! nothing changes -> return
    if(good_to_go)then       ! this was jump already after stopping criterion was met
      root=newroot
      return
    endif

    if(mod(i,FRAC_JUMP_EVERY)==0) then ! decide whether to do a jump of modified length (to break cycles)
      faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
      newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
    endif
    root=newroot
  enddo
  success=.false.
  ! too many iterations here  
end


!-------------------------------------------------------------------!
! _7_                     CMPLX_NEWTON_SPEC                         !
!-------------------------------------------------------------------!
recursive subroutine cmplx_newton_spec(poly, degree, root, iter, success)
  implicit none
  ! Subroutine finds one root of a complex polynomial using 
  ! Newton's method. It calculates simplified Adams' stopping 
  ! criterion for the value of the polynomial once per 10 iterations (!),
  ! after initial iteration. This is done to speed up calculations
  ! when polishing roots that are known preety well, and stopping
  ! criterion does significantly change in their neighborhood.
  !
  ! Uses 'root' value as a starting point (!!!!!)
  ! Remember to initialize 'root' to some initial guess.
  ! Do not initilize 'root' to point (0,0) if the polynomial 
  ! coefficients are strictly real, because it will make going 
  ! to imaginary roots impossible.
  !
  ! poly - is an array of polynomial cooefs
  !        length = degree+1, poly(1) is constant 
  !               1              2             3
  !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  ! degree - a degree of the polynomial
  ! root - input: guess for the value of a root
  !        output: a root of the polynomial
  ! iter - number of iterations performed (the number of polynomial
  !        evaluations)
  ! success - is false if routine reaches maximum number of iterations
  !
  ! For a summary of the method go to: 
  ! http://en.wikipedia.org/wiki/Newton's_method
  !
  integer, parameter :: RK=8  ! kind for real and complex variables
  integer, parameter :: MAX_ITERS=50
  ! constants needed to break cycles in the scheme
  integer, parameter :: FRAC_JUMP_EVERY=10
  integer, parameter :: FRAC_JUMP_LEN=10
  real(kind=RK), dimension(FRAC_JUMP_LEN), parameter :: FRAC_JUMPS=(/0.64109297d0, &
                                        0.91577881d0, 0.25921289d0,  0.50487203d0, &
                                        0.08177045d0, 0.13653241d0,  0.306162d0  , &
                                        0.37794326d0, 0.04618805d0,  0.75132137d0/) ! some random numbers
  real(kind=8), parameter :: pi = 3.141592653589793d0
  real(kind=RK) :: faq ! jump length
  real(kind=RK), parameter :: FRAC_ERR = 2.0d-15  ! fractional error for kind=8 (see. Adams 1967 Eqs 9 and 10)

  integer, intent(in) :: degree
  complex(kind=RK), dimension(degree+1), intent(in)  :: poly
  integer, intent(out) :: iter
  complex(kind=RK), intent(inout) :: root
  logical, intent(out) :: success


  complex(kind=RK) :: p    ! value of polynomial
  complex(kind=RK) :: dp   ! value of 1st derivative 
  integer :: i, k
  logical :: good_to_go
  complex(kind=RK) :: dx, newroot
  real(kind=RK) :: ek, absroot, abs2p
  complex(kind=RK), parameter :: zero=cmplx(0d0,0d0,RK)
  real(kind=RK) :: stopping_crit2

  !---------------------------------------


  iter=0
  success=.true.

  ! next if-endif block is an EXTREME failsafe, not usually needed, and thus turned off in this version.
  if(.false.)then ! change false-->true if you would like to use caution about having first coefficient == 0
    if(degree<0) then
      write(*,*) 'Error: cmplx_newton_spec: degree<0'
      return
    endif
    if(poly(degree+1)==zero) then
      if(degree==0) return
      call cmplx_newton_spec(poly, degree-1, root, iter, success)
      return
    endif
    if(degree<=1)then
      if(degree==0) then  ! we know from previous check than poly(1) not equal zero
        success=.false.
        write(*,*) 'Warning: cmplx_newton_spec: degree=0 and poly(1)/=0, no roots'
        return
      else
        root=-poly(1)/poly(2)
        return
      endif
    endif
  endif
  !  end EXTREME failsafe

  good_to_go=.false.

  do i=1,MAX_ITERS
    faq=1d0

    ! prepare stoping criterion
    ! calculate value of polynomial and its first two derivatives
    p  =poly(degree+1)
    dp =zero

    if(mod(i,10)==1) then ! calculate stopping criterion every tenth iteration
      ek=abs(poly(degree+1))
      absroot=abs(root)
      do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
        dp =p + dp*root
        p  =poly(k)+p*root    ! b_k
        ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
        ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
        ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
        ! Eq 8.
        ek=absroot*ek+abs(p)
      enddo
      stopping_crit2=(FRAC_ERR*ek)**2
    else               ! calculate just the value and derivative
      do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
        dp =p + dp*root
        p  =poly(k)+p*root    ! b_k
      enddo
    endif
    iter=iter+1

    
    abs2p=conjg(p)*p
    if(abs2p==0d0) return

    if(abs2p<stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967)
      if(dp==zero) return ! if we have problem with zero, but we are close to the root, just accept
      ! do additional iteration if we are less than 10x from stopping criterion
      if(abs2p<0.01d0*stopping_crit2) then
        return ! return immediately, because we are at very good place
      else
        good_to_go=.true. ! do one iteration more
      endif
    else
      good_to_go=.false. ! reset if we are outside the zone of the root
    endif


    if(dp==zero)then
      ! problem with zero
      dx=(abs(root)+1d0)*exp(cmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi,RK)) ! make some random jump
    else
      dx=p/dp  ! Newton method, see http://en.wikipedia.org/wiki/Newton's_method
    endif

  

    newroot=root-dx
    if(newroot==root) return ! nothing changes -> return
    if(good_to_go)then       ! this was jump already after stopping criterion was met
      root=newroot
      return
    endif

    if(mod(i,FRAC_JUMP_EVERY)==0) then ! decide whether to do a jump of modified length (to break cycles)
      faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
      newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
    endif
    root=newroot
  enddo
  success=.false.
  return
  ! too many iterations here  
end



!-------------------------------------------------------------------!
! _8_                     CMPLX_LAGUERRE2NEWTON                     !
!-------------------------------------------------------------------!
recursive subroutine cmplx_laguerre2newton(poly, degree, root, iter, success, starting_mode)
  implicit none
  ! Subroutine finds one root of a complex polynomial using 
  ! Laguerre's method, Second-order General method and Newton's
  ! method - depending on the value of function F, which is a 
  ! combination of second derivative, first derivative and
  ! value of polynomial [F=-(p"*p)/(p'p')].
  ! 
  ! Subroutine has 3 modes of operation. It starts with mode=2
  ! which is the Laguerre's method, and continues until F
  ! becames F<0.50, at which point, it switches to mode=1, 
  ! i.e., SG method (see paper). While in the first two
  ! modes, routine calculates stopping criterion once per every
  ! iteration. Switch to the last mode, Newton's method, (mode=0) 
  ! happens when becomes F<0.05. In this mode, routine calculates
  ! stopping criterion only once, at the beginning, under an 
  ! assumption that we are already very close to the root.
  ! If there are more than 10 iterations in Newton's mode, 
  ! it means that in fact we were far from the root, and
  ! routine goes back to Laguerre's method (mode=2).
  !
  ! Uses 'root' value as a starting point (!!!!!)
  ! Remember to initialize 'root' to some initial guess or to 
  ! point (0,0) if you have no prior knowledge.
  !
  ! poly - is an array of polynomial cooefs
  !        length = degree+1, poly(1) is constant 
  !               1              2             3
  !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  ! degree - a degree of the polynomial
  ! root - input: guess for the value of a root
  !        output: a root of the polynomial
  ! iter - number of iterations performed (the number of polynomial
  !        evaluations and stopping criterion evaluation)
  ! success - is false if routine reaches maximum number of iterations
  ! starting_mode - this should be by default = 2. However if you  
  !                 choose to start with SG method put 1 instead. 
  !                 Zero will cause the routine to 
  !                 start with Newton for first 10 iterations, and
  !                 then go back to mode 2.
  !                 
  !
  ! For a summary of the method see the paper: Skowron & Gould (2012)
  !
  integer, parameter :: RK=8  ! kind for real and complex variables
  integer, parameter :: MAX_ITERS=50
  ! constants needed to break cycles in the scheme
  integer, parameter :: FRAC_JUMP_EVERY=10
  integer, parameter :: FRAC_JUMP_LEN=10
  real(kind=RK), dimension(FRAC_JUMP_LEN), parameter :: FRAC_JUMPS=(/0.64109297d0, &
                                        0.91577881d0, 0.25921289d0,  0.50487203d0, &
                                        0.08177045d0, 0.13653241d0,  0.306162d0  , &
                                        0.37794326d0, 0.04618805d0,  0.75132137d0/) ! some random numbers
  real(kind=RK), parameter :: pi = 3.141592653589793d0
  real(kind=RK) :: faq ! jump length
  real(kind=RK), parameter :: FRAC_ERR = 2.0d-15  ! fractional error for kind=8 (see. Adams 1967 Eqs 9 and 10)

  integer, intent(in) :: degree
  complex(kind=RK), dimension(degree+1), intent(in)  :: poly
  integer, intent(out) :: iter
  complex(kind=RK), intent(inout) :: root
  integer, intent(in) :: starting_mode
  logical, intent(out) :: success


  complex(kind=RK) :: p         ! value of polynomial
  complex(kind=RK) :: dp        ! value of 1st derivative 
  complex(kind=RK) :: d2p_half  ! value of 2nd derivative
  integer :: i, j, k
  logical :: good_to_go
  !complex(kind=RK) :: G, H, G2
  complex(kind=RK) :: denom, denom_sqrt, dx, newroot
  real(kind=RK) :: ek, absroot, abs2p, abs2_F_half
  complex(kind=RK) :: fac_netwon, fac_extra, F_half, c_one_nth
  real(kind=RK) :: one_nth, n_1_nth, two_n_div_n_1
  integer :: mode
  complex(kind=RK), parameter :: c_one=cmplx(1d0,0d0,RK)
  complex(kind=RK), parameter :: zero=cmplx(0d0,0d0,RK)
  real(kind=RK) :: stopping_crit2
 
  iter=0
  success=.true.

  ! next if-endif block is an EXTREME failsafe, not usually needed, and thus turned off in this version.
  if(.false.)then ! change false-->true if you would like to use caution about having first coefficient == 0
    if(degree<0) then
      write(*,*) 'Error: cmplx_laguerre2newton: degree<0'
      return
    endif
    if(poly(degree+1)==zero) then
      if(degree==0) return 
      call cmplx_laguerre2newton(poly, degree-1, root, iter, success, starting_mode)
      return
    endif
    if(degree<=1)then
      if(degree==0) then  ! we know from previous check than poly(1) not equal zero
        success=.false.
        write(*,*) 'Warning: cmplx_laguerre2newton: degree=0 and poly(1)/=0, no roots'
        return
      else
        root=-poly(1)/poly(2)
        return
      endif  
    endif
  endif
  !  end EXTREME failsafe

  j=1
  good_to_go=.false.

  mode=starting_mode  ! mode=2 full laguerre, mode=1 SG, mode=0 newton

  do ! infinite loop, just to be able to come back from newton, if more than 10 iteration there

  !------------------------------------------------------------- mode 2
  if(mode>=2) then  ! LAGUERRE'S METHOD
    one_nth=1d0/degree
    n_1_nth=(degree-1d0)*one_nth
    two_n_div_n_1=2d0/n_1_nth
    c_one_nth=cmplx(one_nth,0d0,RK)
  
    do i=1,MAX_ITERS  !
      faq=1d0

      ! prepare stoping criterion
      ek=abs(poly(degree+1))
      absroot=abs(root)
      ! calculate value of polynomial and its first two derivatives
      p  =poly(degree+1)
      dp =zero
      d2p_half=zero
      do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
        d2p_half=dp + d2p_half*root
        dp =p + dp*root
        p  =poly(k)+p*root    ! b_k
        ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
        ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
        ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
        ! Eq 8.
        ek=absroot*ek+abs(p)
      enddo
      abs2p=conjg(p)*p !abs(p)
      iter=iter+1
      if(abs2p==0d0) return
      
      stopping_crit2=(FRAC_ERR*ek)**2
      if(abs2p<stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967) 
        ! do additional iteration if we are less than 10x from stopping criterion
        if(abs2p<0.01d0*stopping_crit2) then ! ten times better than stopping criterion
          return ! return immediately, because we are at very good place
        else
          good_to_go=.true. ! do one iteration more
        endif
      else
        good_to_go=.false. ! reset if we are outside the zone of the root
      endif
    
    
      fac_netwon=p/dp
      fac_extra=d2p_half/dp
      F_half=fac_netwon*fac_extra

      abs2_F_half=conjg(F_half)*F_half
      if(abs2_F_half<=0.0625d0)then     ! F<0.50, F/2<0.25
        ! go to SG method
        if(abs2_F_half<=0.000625d0)then ! F<0.05, F/2<0.025
          mode=0 ! go to Newton's
        else
          mode=1 ! go to SG
        endif
      endif
      
      
      denom_sqrt=sqrt(c_one-two_n_div_n_1*F_half)

      ! NEXT LINE PROBABLY CAN BE COMMENTED OUT 
      if(real(denom_sqrt)>=0d0)then
        ! real part of a square root is positive for probably all compilers. You can 
        ! test this on your compiler and if so, you can omit this check
        denom=c_one_nth+n_1_nth*denom_sqrt
      else
        denom=c_one_nth-n_1_nth*denom_sqrt
      endif
      if(denom==zero)then !test if demoninators are > 0.0 not to divide by zero
        dx=(abs(root)+1d0)*exp(cmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi,RK)) ! make some random jump
      else
        dx=fac_netwon/denom
      endif
 
      newroot=root-dx
      if(newroot==root) return ! nothing changes -> return
      if(good_to_go)then       ! this was jump already after stopping criterion was met
        root=newroot
        return
      endif

      if(mode/=2) then 
        root=newroot
        j=i+1    ! remember iteration index
        exit     ! go to Newton's or SG
      endif

      if(mod(i,FRAC_JUMP_EVERY)==0) then ! decide whether to do a jump of modified length (to break cycles)
        faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
        newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
      endif
      root=newroot
    enddo ! do mode 2

    if(i>=MAX_ITERS) then
      success=.false.
      return
    endif

  endif ! if mode 2


  !------------------------------------------------------------- mode 1
  if(mode==1) then  ! SECOND-ORDER GENERAL METHOD (SG)

    do i=j,MAX_ITERS  !
      faq=1d0

      ! calculate value of polynomial and its first two derivatives
      p  =poly(degree+1)
      dp =zero
      d2p_half=zero
      if(mod(i-j,10)==0)then
        ! prepare stoping criterion
        ek=abs(poly(degree+1))
        absroot=abs(root)
        do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
          d2p_half=dp + d2p_half*root
          dp =p + dp*root
          p  =poly(k)+p*root    ! b_k
          ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
          ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
          ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
          ! Eq 8.  
          ek=absroot*ek+abs(p)
        enddo
        stopping_crit2=(FRAC_ERR*ek)**2
      else
        do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
          d2p_half=dp + d2p_half*root
          dp =p + dp*root
          p  =poly(k)+p*root    ! b_k
        enddo
      endif


      abs2p=conjg(p)*p !abs(p)**2
      iter=iter+1
      if(abs2p==0d0) return


      if(abs2p<stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967) 
        if(dp==zero) return
        ! do additional iteration if we are less than 10x from stopping criterion
        if(abs2p<0.01d0*stopping_crit2) then ! ten times better than stopping criterion
          return ! return immediately, because we are at very good place
        else
          good_to_go=.true. ! do one iteration more
        endif
      else
        good_to_go=.false. ! reset if we are outside the zone of the root
      endif
      
      if(dp==zero)then !test if demoninators are > 0.0 not to divide by zero
        dx=(abs(root)+1d0)*exp(cmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi,RK)) ! make some random jump
      else
        fac_netwon=p/dp
        fac_extra=d2p_half/dp
        F_half=fac_netwon*fac_extra

        abs2_F_half=conjg(F_half)*F_half
        if(abs2_F_half<=0.000625d0)then ! F<0.05, F/2<0.025
          mode=0 ! set Newton's, go there after jump
        endif
      
        dx=fac_netwon*(c_one+F_half)  ! SG
      endif
      
      newroot=root-dx
      if(newroot==root) return ! nothing changes -> return
      if(good_to_go)then       ! this was jump already after stopping criterion was met
        root=newroot
        return
      endif

      if(mode/=1) then 
        root=newroot
        j=i+1    ! remember iteration number
        exit     ! go to Newton's
      endif

      if(mod(i,FRAC_JUMP_EVERY)==0) then ! decide whether to do a jump of modified length (to break cycles)
        faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
        newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
      endif
      root=newroot



    enddo ! do mode 1

    if(i>=MAX_ITERS) then
      success=.false.
      return
    endif
 
  endif ! if mode 1


  !------------------------------------------------------------- mode 0
  if(mode==0) then  ! NEWTON'S METHOD

    do i=j,j+10  ! do only 10 iterations the most, then go back to full Laguerre's
      faq=1d0    

      
      ! calculate value of polynomial and its first two derivatives
      p  =poly(degree+1)
      dp =zero
      if(i==j)then ! calculate stopping crit only once at the begining
        ! prepare stoping criterion
        ek=abs(poly(degree+1))
        absroot=abs(root)
        do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
          dp =p + dp*root
          p  =poly(k)+p*root    ! b_k
          ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
          ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
          ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
          ! Eq 8.  
          ek=absroot*ek+abs(p)
        enddo
        stopping_crit2=(FRAC_ERR*ek)**2
      else        !
        do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
          dp =p + dp*root
          p  =poly(k)+p*root    ! b_k
        enddo
      endif
      abs2p=conjg(p)*p !abs(p)**2
      iter=iter+1
      if(abs2p==0d0) return


      if(abs2p<stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967)
        if(dp==zero) return 
        ! do additional iteration if we are less than 10x from stopping criterion
        if(abs2p<0.01d0*stopping_crit2) then ! ten times better than stopping criterion
          return ! return immediately, because we are at very good place
        else
          good_to_go=.true. ! do one iteration more
        endif
      else
        good_to_go=.false. ! reset if we are outside the zone of the root
      endif
    
      if(dp==zero)then ! test if demoninators are > 0.0 not to divide by zero
        dx=(abs(root)+1d0)*exp(cmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi,RK)) ! make some random jump
      else
        dx=p/dp
      endif
      
      newroot=root-dx
      if(newroot==root) return ! nothing changes -> return
      if(good_to_go)then
        root=newroot
        return
      endif

      ! this loop is done only 10 times. So skip this check
      !if(mod(i,FRAC_JUMP_EVERY)==0) then ! decide whether to do a jump of modified length (to break cycles)
      !  faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
      !  newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
      !endif
      root=newroot

    enddo ! do mode 0 10 times

    if(iter>=MAX_ITERS) then
      ! too many iterations here  
      success=.false.
      return
    endif
    mode=2 ! go back to Laguerre's. This happens when we were unable to converge in 10 iterations with Newton's 

  endif ! if mode 0

  enddo ! end of infinite loop

  !------------------------------------------------------------- 
  success=.false.
end


!-------------------------------------------------------------------!
! _9_                     SOLVE_QUADRATIC_EQ                        !
!-------------------------------------------------------------------!
subroutine solve_quadratic_eq(x0,x1,poly)
  ! Quadratic equation solver for complex polynomial (degree=2)
  implicit none
  complex(kind=8), intent(out) :: x0, x1
  complex(kind=8), dimension(*), intent(in) :: poly ! coeffs of the polynomial
  ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
  !             1              2             3
  !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 
  complex(kind=8) :: a, b, c, b2, delta

  complex(kind=8) :: val, x
  integer :: i

  a=poly(3)
  b=poly(2)
  c=poly(1)
  ! quadratic equation: a z^2 + b z + c = 0  

  b2=b*b
  delta=sqrt(b2-4d0*(a*c))
  if( real(conjg(b)*delta)>=0d0 )then  ! scallar product to decide the sign yielding bigger magnitude
    x0=-0.5d0*(b+delta)
  else
    x0=-0.5d0*(b-delta)
  endif
  if(x0==cmplx(0d0,0d0,8))then
    x1=cmplx(0d0,0d0,8)
  else ! Viete's formula
    x1=c/x0
    x0=x0/a
  endif


  if(.false.)then  ! print the results

    x=x0
    val=poly(3)
    do i=2,1,-1
      val=val*x+poly(i)
    enddo
    write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

    x=x1
    val=poly(3)
    do i=2,1,-1
      val=val*x+poly(i)
    enddo
    write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

  endif

end

!-------------------------------------------------------------------!
! _10_                    SOLVE_CUBIC_EQ                            !
!-------------------------------------------------------------------!
subroutine solve_cubic_eq(x0,x1,x2,poly)
  ! Cubic equation solver for complex polynomial (degree=3)
  ! http://en.wikipedia.org/wiki/Cubic_function   Lagrange's method
  implicit none
  complex(kind=8), intent(out) :: x0, x1, x2
  complex(kind=8), dimension(*), intent(in) :: poly ! coeffs of the polynomial
  ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
  !             1              2             3             4
  !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + poly(4) x^3
  complex(kind=8), parameter :: zeta =cmplx(-0.5d0, 0.8660254037844386d0, 8)  ! sqrt3(1)
  complex(kind=8), parameter :: zeta2=cmplx(-0.5d0,-0.8660254037844386d0, 8)  ! sqrt3(1)**2
  real(kind=8), parameter    :: third=0.3333333333333333d0                    ! 1/3
  complex(kind=8) :: s0, s1, s2
  complex(kind=8) :: E1 ! x0+x1+x2
  complex(kind=8) :: E2 ! x0x1+x1x2+x2x0
  complex(kind=8) :: E3 ! x0x1x2
  complex(kind=8) :: A, B, a_1, E12
  complex(kind=8) :: delta, A2

  complex(kind=8) :: val, x
  integer :: i

  a_1=poly(4)**(-1)
  E1=-poly(3)*a_1
  E2=poly(2)*a_1
  E3=-poly(1)*a_1
  
  s0=E1
  E12=E1*E1
  A=2d0*E1*E12-9d0*E1*E2+27d0*E3  ! =  s1^3 + s2^3
  B=E12-3d0*E2                    !  = s1 s2
  ! quadratic equation: z^2-Az+B^3=0  where roots are equal to s1^3 and s2^3
  A2=A*A
  delta=sqrt(A2-4d0*(B*B*B))
  if( real(conjg(A)*delta)>=0d0 )then ! scallar product to decide the sign yielding bigger magnitude
    s1=(0.5d0*(A+delta))**third
  else
    s1=(0.5d0*(A-delta))**third
  endif
  if(s1==cmplx(0d0,0d0,8))then
    s2=cmplx(0d0,0d0,8)
  else
    s2=B/s1
  endif


  x0=third*(s0+s1+s2)
  x1=third*(s0+s1*zeta2+s2*zeta )
  x2=third*(s0+s1*zeta +s2*zeta2)


  if(.false.)then  ! print the results

    x=x0
    val=poly(4)
    do i=3,1,-1
      val=val*x+poly(i)
    enddo
    write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

    x=x1
    val=poly(4)
    do i=3,1,-1
      val=val*x+poly(i)
    enddo
    write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

    x=x2
    val=poly(4)
    do i=3,1,-1
      val=val*x+poly(i)
    enddo
    write(*,'(2f19.15,a3,2f19.15)') x,' ->',val


  endif
end


!-------------------------------------------------------------------!
! _11_                    DIVIDE_POLY_1                             !
!-------------------------------------------------------------------!
subroutine divide_poly_1(polyout, remainder, p, polyin, degree)
  ! Subroutine will divide polynomial 'polyin' by (x-p)
  ! results will be returned in polynomial 'polyout' of degree-1
  ! The remainder of the division will be returned in 'remainder'
  !
  ! You can provide same array as 'polyin' and 'polyout' - this
  ! routine will work fine, though it will not set to zero the 
  ! unused, highest coefficient in the output array. You just have
  ! remember the proper degree of a polynomial.
  implicit none
  integer, intent(in) :: degree
  complex(kind=8), dimension(degree), intent(out) :: polyout
  complex(kind=8), intent(out) :: remainder
  complex(kind=8), intent(in) :: p
  complex(kind=8), dimension(degree+1), intent(in) :: polyin ! coeffs of the polynomial
  ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
  !             1              2             3
  !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  integer :: i
  complex(kind=8) :: coef, prev

  coef=polyin(degree+1)
  polyout=polyin(1:degree)
  do i=degree,1,-1
    prev=polyout(i)
    polyout(i)=coef
    coef=prev+p*coef
  enddo
  remainder=coef
  return
end


!-------------------------------------------------------------------!
! _12_                    EVAL_POLY                                 !
!-------------------------------------------------------------------!
complex(kind=8) function eval_poly(x, poly, degree, errk)
  ! Evaluation of the complex polynomial 'poly' of a given degree 
  ! at the point 'x'. This routine calculates also the simplified
  ! Adams' (1967) stopping criterion. ('errk' should be multiplied 
  ! by 2d-15 for double precisioni,real*8, arithmetic)
  implicit none
  complex(kind=8), intent(in) :: x
  integer, intent(in) :: degree
  real(kind=8), intent(out) :: errk ! 
  complex(kind=8), dimension(degree+1), intent(in) :: poly ! coeffs of the polynomial
  ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
  !             1              2             3
  !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  integer :: i
  complex(kind=8) :: val
  real(kind=8) :: absx

  ! prepare stoping criterion
  errk=abs(poly(degree+1))
  val=poly(degree+1)
  absx=abs(x)
  do i=degree,1,-1  ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
    val=val*x+poly(i)
    ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
    ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
    ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
    ! Eq 8.
    errk=errk*absx+abs(val)
  enddo
  eval_poly=val

  ! if(abs(val)<2d-15*errk) return  ! (simplified a little Eq. 10 of Adams 1967)


  return
end

!-------------------------------------------------------------------!
! _13_                    MULTIPLY_POLY_1                           !
!-------------------------------------------------------------------!
subroutine multiply_poly_1(polyout, p, polyin, degree)
  ! Subroutine will multiply polynomial 'polyin' by (x-p)
  ! results will be returned in polynomial 'polyout' of degree+1
  !
  ! You can provide same array as 'polyin' and 'polyout' - this
  ! routine will work fine.
  implicit none
  integer, intent(in) :: degree  ! OLD degree, new will be +1
  complex(kind=8), dimension(degree+2), intent(out) :: polyout
  complex(kind=8), intent(in) :: p
  complex(kind=8), dimension(degree+1), intent(in) :: polyin ! coeffs of the polynomial
  ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
  !             1              2             3
  !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  integer :: i

  polyout(1:degree+1)=polyin(1:degree+1) ! copy

  polyout(degree+2)=polyout(degree+1)
  do i=degree+1,2,-1
    polyout(i)=polyout(i-1)-polyout(i)*p
  enddo
  polyout(1)=-polyout(1)*p
  return
end


!-------------------------------------------------------------------!
! _14_                    CREATE_POLY_FROM_ROOTS                    !
!-------------------------------------------------------------------!
subroutine create_poly_from_roots(poly, degree, a, roots)
  ! Routine will build polynomial from a set of points given in 
  ! the array 'roots'. These points will be zeros of the resulting 
  ! polynomial.
  !
  ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
  !             1              2             3
  !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
  ! degree - is and integer denoting size of the 'roots' array
  ! a - gives the leading coefficient of the resutling polynomial
  ! roots - input array of points, size=degree
  !
  ! This subroutine works, but it is not optimal - it will work  
  ! up to a polynomial of degree~50, if you would like to have 
  ! more robust routine, up to a degree ~ 2000, you should 
  ! split your factors into a binary tree, and then multiply 
  ! leafs level by level from down up with subroutine like: 
  ! multiply_poly for arbitraty polynomial multiplications
  ! not multiply_poly_1.
  !
  implicit none
  integer, intent(in) :: degree
  complex(kind=8), dimension(degree+1), intent(out) :: poly
  complex(kind=8), intent(in) :: a
  complex(kind=8), dimension(degree), intent(in) :: roots
  !
  integer :: i
  !
  poly=cmplx(0d0,0d0,8)
  poly(1)=a  ! leading coeff of the polynomial
  do i=1,degree
    call multiply_poly_1(poly, roots(i), poly, i-1)
  enddo
end

!-------------------------------------------------------------------!


==> anc/cmplx_roots_sg_77.f <==
!  Copyright 2012 Jan Skowron & Andrew Gould
!
!   Licensed under the Apache License, Version 2.0 (the "License");
!   you may not use this file except in compliance with the License.
!   You may obtain a copy of the License at
!
!       http://www.apache.org/licenses/LICENSE-2.0
!
!   Unless required by applicable law or agreed to in writing, software
!   distributed under the License is distributed on an "AS IS" BASIS,
!   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
!   See the License for the specific language governing permissions and
!   limitations under the License.
!
!-------------------------------------------------------------------!
!
! The authors also release this file under the GNU Lesser General 
! Public License version 2 or any later version, as well as under
! a "customary scientific license", which implies 
! that if this code was important in the scientific process or
! for the results of your scientific work, we ask for the 
! appropriate citation of the Paper (Skowron & Gould 2012).
!
!-------------------------------------------------------------------!
!
!    No    Subroutine
!
!     1   cmplx_roots_gen               - general polynomial solver, works for random degree, not as fast or robust as cmplx_roots_5
!     2   cmplx_roots_5                 - complex roots finding algorithm taylored for 5th order polynomial (with failsafes for polishing)
!     3   sort_5_points_by_separation   - sorting of an array of 5 points, 1st most isolated, 4th and 5th - closest
!     4   sort_5_points_by_separation_i - sorting same as above, returns array of indicies rather than sorted array
!     5   find_2_closest_from_5         - finds closest pair of 5 points
!     6   cmplx_laguerre                - Laguerre's method with simplified Adams' stopping criterion 
!     7   cmplx_newton_spec             - Newton's method with stopping criterion calculated every 10 steps
!     8   cmplx_laguerre2newton         - three regime method: Laguerre's, Second-order General method and Newton's
!     9   solve_quadratic_eq            - quadratic equation solver
!    10   solve_cubic_eq                - cubic equation solver based on Lagrange's method
!    11   divide_poly_1                 - division of the polynomial by (x-p)
!
! fortran 77 code
!
! Paper:  Skowron & Gould 2012  
!         "General Complex Polynomial Root Solver and Its Further Optimization for Binary Microlenses"
!
! for a full text see:
!     http://www.astrouw.edu.pl/~jskowron/cmplx_roots_sg/
!     or http://arxiv.org/find/astro-ph
!     or http://www.adsabs.harvard.edu/abstract_service.html
! see also file NOTICE and LICENSE
!
!-------------------------------------------------------------------!
! _1_                    CMPLX_ROOTS_GEN                            !
!-------------------------------------------------------------------!
      subroutine cmplx_roots_gen(roots, poly, degree, 
     *            polish_roots_after, use_roots_as_starting_points)
      ! This subroutine finds roots of a complex polynomial. 
      ! It is general, however less fast or robust than cmplx_roots_5
      ! which contains failsafe checks in the polishing stage, but is
      ! designed only for 5th order polynomials.
      ! It uses a new dynamic root finding algorithm (see the Paper).
      !
      ! It can use Laguerre's method (subroutine cmplx_laguerre)
      ! or Laguerre->SG->Newton method (subroutine 
      ! cmplx_laguerre2newton - this is default choice) to find 
      ! roots. It divides polynomial one by one by found roots. At the 
      ! end it finds last root from Viete's formula for quadratic 
      ! equation. Finally, it polishes all found roots using a full
      ! polynomial and Newton's or Laguerre's method (default is
      ! Laguerre's - subroutine cmplx_laguerre). 
      ! You can change default choices by commenting out and uncommenting
      ! certain lines in the code below.
      !
      ! Note:
      ! - we solve for the last root with Viete's formula rather 
      !   than doing full Laguerre step (which is time consuming
      !   and unnecessary)
      ! - we do not introduce any preference to real roots
      ! - in Laguerre implementation we omit unneccesarry calculation of
      !   absolute values of denominator
      ! - we do not sort roots. If you need to sort 
      !   roots - we have provided sorting subroutine called:
      !   sort_5_points_by_separation, which sorts points from most 
      !   isolated to most close. Algorithm in this routine can be 
      !   easily used for number of points different than 5.
      !
      implicit none
      ! roots  - array which will hold all roots that had been found. 
      !          If the flag 'use_roots_as_starting_points' is set to 
      !          .true., then instead of point (0,0) we use value from
      !          this array as starting point for cmplx_laguerre
      ! poly -   is an array of polynomial cooefs, length = degree+1, 
      !          poly(1) is a constant term:
      !               1              2             3
      !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      ! degree - degree of the polynomial and size of 'roots' array
      ! polish_roots_after - after all roots have been found by dividing
      !          original polynomial by each root found,
      !          you can opt in to polish all roots using full  
      !          polynomial
      ! use_roots_as_starting_points - usually we start Laguerre's 
      !          method from point (0,0), but you can decide to use the 
      !          values of 'roots' array as starting point for each new
      !          root that is searched for. This is useful if you have
      !          very rough idea where some of the roots can be. 
      !
      integer degree ! intent(in)
      complex*16 poly(degree+1) ! intent(in), coeffs of the polynomial
      complex*16 roots(degree) ! intent(inout)
      logical polish_roots_after, use_roots_as_starting_points ! intent(in)

      complex*16 poly2(degree+1)
      complex*16 zero
      parameter(zero=(0d0,0d0))
      integer i, n, iter
      logical success
      complex*16 coef, prev


      do i=1,degree+1
        poly2(i)=poly(i)
      enddo
      
      ! initialize starting points
      if(.not.use_roots_as_starting_points) then
        do i=1,degree
          roots(i)=zero
        enddo
      endif

      ! skip small degree polynomials from doing Laguerre's method
      if(degree.le.1)then
        if(degree.eq.1) roots(1)=-poly(2)/poly(1)
        return
      endif


      do n=degree, 3, -1

        ! find root with Laguerre's method
        !call cmplx_laguerre(poly2, n, roots(n), iter, success) 
        ! or
        ! find root with (Laguerre's method -> SG method -> Newton's method)
        call cmplx_laguerre2newton(poly2, n, roots(n), 
     *                                     iter, success, 2)
        if(.not.success) then
          roots(n)=zero
          call cmplx_laguerre(poly2, n, roots(n), iter, success)
        endif

        ! divide the polynomial by this root
        coef=poly2(n+1)
        do i=n,1,-1
          prev=poly2(i)
          poly2(i)=coef
          coef=prev+roots(n)*coef
        enddo
        ! coef now holds a remainder - should be close to 0

      enddo

      ! find all but last root with Laguerre's method
      !call cmplx_laguerre(poly2, 2, roots(2), iter, success)
      ! or
      call cmplx_laguerre2newton(poly2, 2, roots(2), 
     *                                   iter, success, 2)
      if(.not.success) then
        call solve_quadratic_eq(roots(2),roots(1),poly2)
      else
        ! calculate last root from Viete's formula
        roots(1)=-(roots(2)+poly2(2)/poly2(3))
      endif



      if(polish_roots_after)then
        do n=1, degree ! ! polish roots one-by-one with a  full polynomial 
          call cmplx_laguerre(poly, degree, roots(n), iter, success) 
          ! or
          !call cmplx_newton_spec(poly, degree, roots(n), iter, success)
        enddo
      endif  

     
      return
      end


!-------------------------------------------------------------------!
! _2_                     CMPLX_ROOTS_5                             !
!-------------------------------------------------------------------!
      subroutine cmplx_roots_5
     * (roots, first_3_roots_order_changed, poly, polish_only)
      implicit none
      ! Subroutine finds or polishes roots of a complex polynomial 
      ! (degree=5)
      ! This routine is especially tailored for solving binary lens 
      ! equation in form of 5th order polynomial. 
      !
      ! Use of this routine, in comparission to 'cmplx_roots_gen' can yield
      ! consideribly faster code, because it makes polishing of the roots 
      ! (that come in as a guess from previous solutions) secure by
      ! implementing additional checks on the result of polishing. 
      ! If those checks are not satisfied then routine reverts to the 
      ! robust algorithm. These checks are designed to work for 5th order 
      ! polynomial originated from binary lens equation.
      !
      ! Usage:
      !
      ! polish_only == false - I do not know the roots, routine should  
      !                find them from scratch. At the end it
      !                sorts roots from the most distant to closest.
      !                Two last roots are the closest (in no particular
      !                order).
      ! polish_only = true - I do know the roots pretty well, for example
      !                I have changed the coefficiens of the polynomial 
      !                only a bit, so the two closest roots are 
      !                most likely still the closest ones.
      !                If the output flag 'first_3_roots_order_changed'
      !                is returned as 'false', then first 3 returned roots
      !                are in the same order as initialy given to the 
      !                routine. The last two roots are the closest ones, 
      !                but in no specific order (!).
      !                If 'first_3_roots_order_changed' is 'true' then
      !                it means that all roots had been resorted.
      !                Two last roots are the closest ones. First is most 
      !                isolated one.
      !
      !
      ! If you do not know the position of the roots just use flag
      ! polish_only=.false. In this case routine will find the roots by
      ! itself.
      
      ! Returns all five roots in the 'roots' array.
      !
      ! poly  - is an array of polynomial cooefs, length = degree+1 
      !       poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + poly(4) x^3 + ...
      ! roots - roots of the polynomial ('out' and optionally 'in')
      !
      !
      ! Jan Skowron 2011
      !
      integer degree
      parameter(degree=5) ! specifying this speeds up optimization a little
      complex*16 roots(degree)                     ! intent(inout) 
      logical first_3_roots_order_changed          ! intent(out) 
      complex*16 poly(degree+1)                    ! intent(in)
      logical polish_only                          ! intent(in)
      !------------------------------------------------------------------
      !
      complex*16  remainder, roots_robust(degree)
      real*8 d2min
      integer iter, m, root4, root5, kk, go_to_robust, i, i2, loops
      complex*16 poly2(degree+1)
      !integer sorted_ind(degree)
      complex*16 zero
      parameter(zero=(0d0,0d0))
      logical succ


      !---------------------------------------
      go_to_robust=0
      if(.not.polish_only) then
        do kk=1,degree
          roots(kk)=zero
        enddo
        go_to_robust=1
      endif
      first_3_roots_order_changed=.false.

      do loops=1,3
 111    continue

        ! ROBUST
        ! (we do not know the roots)
        if(go_to_robust>0) then 

          if(go_to_robust>2)then  ! something is wrong
            do kk=1,degree
              roots(kk)=roots_robust(kk)    ! return not-polished roots, because polishing creates errors
            enddo
            return
          endif

          do kk=1,degree+1
            poly2(kk)=poly(kk) ! copy coeffs
          enddo
          do m=degree,4,-1 ! find the roots one-by-one (until 3 are left to be found)
            call cmplx_laguerre2newton(poly2, m, roots(m), 
     *                                         iter, succ, 2)
            if(.not.succ)then
              roots(m)=zero
              call cmplx_laguerre(poly2, m, roots(m), iter, succ)
            endif
            ! divide polynomial by this root
            call divide_poly_1(poly2, remainder, roots(m), poly2, m)
          enddo
          ! find last 3 roots with cubic euqation solver (Lagrange's method)
          call solve_cubic_eq(roots(1),roots(2),roots(3),poly2)
          ! all roots found
          
          ! sort roots - first will be most isolated, last two will be the closest
          call sort_5_points_by_separation(roots) 
          ! copy roots in case something will go wrong during polishing
          do kk=1,degree
            roots_robust(kk)=roots(kk)
          enddo

          ! set flag, that roots have been resorted
          first_3_roots_order_changed=.true.
        endif  ! go_to_robust>0

        ! POLISH 
        ! (we know the roots approximately, and we guess that last two are closest)
        !---------------------
          do kk=1,degree+1
            poly2(kk)=poly(kk) ! copy coeffs
          enddo

          do m=1,degree-2
          !do m=1,degree                      ! POWN - polish only with Newton (option)

            ! polish roots with full polynomial
            call cmplx_newton_spec
     *           (poly2, degree, roots(m), iter, succ)

            if(.not.succ)then
              ! go back to robust
              go_to_robust=go_to_robust+1
              do kk=1,degree  ! restart
                roots(kk)=zero
              enddo
              goto 111 ! go back
            endif

          enddo ! m=1,degree-2

          ! comment out division and quadratic if you (POWN) polish with Newton only
          do m=1,degree-2
            call divide_poly_1(poly2, remainder, roots(m), 
     *                        poly2, degree-m+1)
          enddo
          ! last two roots are found with quadratic equation solver 
          ! (this is faster and more robust, although little less accurate)
          call solve_quadratic_eq(roots(degree-1), 
     *                            roots(degree  ),poly2)
          ! all roots found and polished

          ! TEST ORDER
          ! test closest roots if they are the same pair as given to polish
          call find_2_closest_from_5(root4,root5,d2min, roots)

          ! check if the closest roots are not too close, this could happen
          ! when using polishing with Newton only, when two roots erroneously 
          ! colapsed to the same root. This check is not needed for polishing
          ! 3 roots by Newton and using quadratic  for the remaining two.
          ! If the real roots are so close indeed (very low probability), this will just 
          ! take more time and the unpolished result be returned at the end
          !if(d2min<1d-18) then             ! POWN - polish only with Newton 
          !  go_to_robust=go_to_robust+1    ! POWN - polish only with Newton
          !else                             ! POWN - polish only with Newton

          if((root4.lt.degree-1).or.(root5.lt.degree-1)) then
            ! after polishing some of the 3 far roots become one of the 2 closest ones
            ! go back to robust
            if(go_to_robust.gt.0)then
              ! if came from robust 
              ! copy two most isolated roots as starting points for new robust
              do i=1,degree-3
                roots(degree-i+1)=roots_robust(i)
              enddo
            else
              ! came from users initial guess
              ! copy first 2 roots (except the closest ones)
              i2=degree
              do i=1,degree
                if((i.ne.root4).and.(i.ne.root5))then
                  roots(i2)=roots(i)
                  i2=i2-1
                endif
                if(i2.le.3) exit ! do not copy those that will be done by cubic in robust
              enddo
            endif
            go_to_robust=go_to_robust+1
          else
            ! root4 and root5 comes from the initial last pair
            ! most common case
            return
          endif
          !endif                            ! POWN - polish only with Newton
        !---------------------
      enddo ! loops

      return
      end

!-------------------------------------------------------------------!
! _3_                 SORT_5_POINTS_BY_SEPARATION                   !
!-------------------------------------------------------------------!
      subroutine sort_5_points_by_separation(points)
      ! Sort array of five points 
      ! Most isolated point will become the first point in the array
      ! The closest points will be the last two points in the array
      ! 
      ! Algorithm works well for all dimensions. We put n=5 as 
      ! a hardcoded value just for optimization purposes.
      implicit none
      integer n
      parameter(n=5) !  works for different n as well, but is faster for n as constant (optimization)
      complex*16 points(n) ! intent(inout)

      integer sorted_points(n)
      complex*16 savepoints(n)
      integer i

      call sort_5_points_by_separation_i(sorted_points, points) 
      do i=1,n
        savepoints(i)=points(i)
      enddo
      do i=1,n
        points(i)=savepoints(sorted_points(i))
      enddo
      return
      end

!-------------------------------------------------------------------!
! _4_             SORT_5_POINTS_BY_SEPARATION_I                     !
!-------------------------------------------------------------------!
      subroutine sort_5_points_by_separation_i(sorted_points, points)
      ! Return index array that sorts array of five points 
      ! Index of the most isolated point will appear on the first place 
      ! of the output array.
      ! The indices of the closest 2 points will be at the last two 
      ! places in the 'sorted_points' array
      !
      ! Algorithm works well for all dimensions. We put n=5 as 
      ! a hardcoded value just for optimization purposes.
      implicit none
      integer n
      parameter(n=5) !  works for different n as well, but is faster for n as constant (optimization)
      integer sorted_points(n)      ! intent(out)
      complex*16 points(n)          ! intent(in)
       
      real*8 dmin, d1, d2, d
      real*8 distances2(n,n) 
      integer ki, kj, ind2, put
      real*8 neigh1st(n), neigh2nd(n)
      complex*16 p

      do kj=1, n
        distances2(kj,kj)=1d100
      enddo
      dmin=1d100

      do kj=1, n               
        do ki=1, kj-1    
          p=points(ki)-points(kj)
          d=conjg(p)*p
          distances2(ki,kj)=d
          distances2(kj,ki)=d
        enddo
      enddo

      ! find neighbours  
      do kj=1, n
        neigh1st(kj)=1d100
        neigh2nd(kj)=1d100
      enddo
      do kj=1, n
        do ki=1, n
          d=distances2(kj,ki)
          if(d.lt.neigh2nd(kj))then
            if(d.lt.neigh1st(kj))then
              neigh2nd(kj)=neigh1st(kj)
              neigh1st(kj)=d
            else
              neigh2nd(kj)=d
            endif
          endif
        enddo
      enddo    

      ! initialize sorted_points
      do ki=1,n
        sorted_points(ki)=ki
      enddo   
     
      ! sort the rest 1..n-2
      do kj=2,n
        d1=neigh1st(kj)
        d2=neigh2nd(kj)
        put=1
        do ki=kj-1,1,-1
          ind2=sorted_points(ki)
          d=neigh1st(ind2)
          if(d.ge.d1) then
            if(d.eq.d1)then
              if(neigh2nd(ind2)>d2)then
                put=ki+1
                exit
              endif
            else
              put=ki+1
              exit
            endif
          endif
          sorted_points(ki+1)=sorted_points(ki)
        enddo
        sorted_points(put)=kj
      enddo
        
      return
      end

!-------------------------------------------------------------------!
! _5_                     FIND_2_CLOSEST_FROM_5                     !
!-------------------------------------------------------------------!
      subroutine find_2_closest_from_5(i1,i2,d2min, points) 
      ! Returns indices of the two closest points out of array of 5
      implicit none
      integer n
      parameter(n=5) ! will work for other n too, but it is faster with n as constant
      integer i1,i2        ! intent(out) 
      complex*16 points(n) ! intent(in) 
      real*8 d2min         ! intent(out)
       
      real*8 d2min1, d2
      integer i,j
      complex*16 p

      d2min1=1d100
      do j=1,n
        do i=1,j-1
          p=points(i)-points(j)
          d2=conjg(p)*p
          if(d2.le.d2min1)then
            i1=i
            i2=j
            d2min1=d2
          endif
        enddo
      enddo
      d2min=d2min1
      end


!-------------------------------------------------------------------!
! _6_                     CMPLX_LAGUERRE                            !
!-------------------------------------------------------------------!
      subroutine cmplx_laguerre
     *           (poly, degree, root, iter, success)
      implicit none
      ! Subroutine finds one root of a complex polynomial using 
      ! Laguerre's method. In every loop it calculates simplified
      ! Adams' stopping criterion for the value of the polynomial.
      !
      ! Uses 'root' value as a starting point (!!!!!)
      ! Remember to initialize 'root' to some initial guess or to 
      ! point (0,0) if you have no prior knowledge.
      !
      ! poly - is an array of polynomial cooefs
      !        length = degree+1, poly(1) is constant 
      !               1              2             3
      !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      ! degree - a degree of the polynomial
      ! root - input: guess for the value of a root
      !        output: a root of the polynomial
      ! iter - number of iterations performed (the number of polynomial
      !        evaluations and stopping criterion evaluation)
      ! success - is false if routine reaches maximum number of iterations
      !
      ! For a summary of the method go to: 
      ! http://en.wikipedia.org/wiki/Laguerre's_method
      !
      integer MAX_ITERS, FRAC_JUMP_EVERY, FRAC_JUMP_LEN
      parameter(MAX_ITERS=200)  ! Laguerre is used as a failsafe 
      ! constants needed to break cycles in the scheme
      parameter(FRAC_JUMP_EVERY=10,FRAC_JUMP_LEN=10)
      real*8 FRAC_JUMPS(FRAC_JUMP_LEN)
      real*8 pi
      parameter(pi = 3.141592653589793d0)
      real*8 faq ! jump length
      real*8 FRAC_ERR
      parameter(FRAC_ERR = 2.0d-15)  ! fractional error for kind=8 (see. Adams 1967 Eqs 9 and 10)

      ! subroutine parameters
      integer degree
      complex*16 poly(degree+1) ! intent(in)
      integer iter              ! intent(out)
      complex*16 root           ! intent(inout)
      logical success           ! intent(out)


      complex*16 p         ! value of polynomial
      complex*16 dp        ! value of 1st derivative
      complex*16 d2p_half  ! value of 2nd derivative 
      integer i, k
      logical  good_to_go
      complex*16 denom, denom_sqrt, dx, newroot 
      real*8 ek, absroot, abs2p
      complex*16 fac_netwon, fac_extra, F_half, c_one_nth
      real*8 one_nth, n_1_nth, two_n_div_n_1
      complex*16 zero, c_one
      parameter(zero=(0d0,0d0),c_one=(1d0,0d0))
      real*8 stopping_crit2

      !---------------------------------------
      data FRAC_JUMPS /0.64109297d0, 0.91577881d0, 0.25921289d0,
     *                 0.50487203d0, 0.08177045d0, 0.13653241d0,
     *                 0.306162d0  , 0.37794326d0, 0.04618805d0,
     *                 0.75132137d0/     ! some random numbers


 
      iter=0
      success=.true.

      ! next if-endif block is an EXTREME failsafe, not usually needed, and thus turned off in this version.
      if(.false.)then ! change false-->true if you would like to use caution about having first coefficient == 0
        if(degree.lt.0) then
          write(*,*) 'Error: cmplx_laguerre: degree<0'
          return
        endif
        if(poly(degree+1).eq.zero) then
          if(degree.eq.0) return
          call cmplx_laguerre_wrapper
     *         (poly, degree-1, root, iter, success)
          return
        endif
        if(degree.le.1)then
          if(degree.eq.0) then  ! we know from previous check than poly(1) not equal zero
            success=.false.
            write(*,*) 'Warning: cmplx_laguerre: '//
     *                 'degree=0 and poly(1)/=0, no roots'
            return
          else
            root=-poly(1)/poly(2)
            return
          endif
        endif
      endif
      !  end EXTREME failsafe        

      good_to_go=.false.
      one_nth=1d0/degree
      n_1_nth=(degree-1d0)*one_nth
      two_n_div_n_1=2d0/n_1_nth
      c_one_nth=dcmplx(one_nth,0d0)


      do i=1,MAX_ITERS
        ! prepare stoping criterion
        ek=abs(poly(degree+1))
        absroot=abs(root)
        ! calculate value of polynomial and its first two derivatives
        p  =poly(degree+1)
        dp =zero
        d2p_half=zero
        do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
          d2p_half=dp + d2p_half*root
          dp =p + dp*root
          p  =poly(k)+p*root    ! b_k
          ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
          ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
          ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
          ! Eq 8.
          ek=absroot*ek+abs(p)
        enddo
        iter=iter+1
        
        abs2p=conjg(p)*p
        if(abs2p.eq.0d0) return
        stopping_crit2=(FRAC_ERR*ek)**2
        if(abs2p.lt.stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967) 
          ! do additional iteration if we are less than 10x from stopping criterion
          if(abs2p.lt.0.01d0*stopping_crit2) then
            return ! return immediately, because we are at very good place
          else
            good_to_go=.true. ! do one iteration more
          endif
        else
          good_to_go=.false. ! reset if we are outside the zone of the root
        endif
      
        faq=1d0
      
        fac_netwon=p/dp
        fac_extra=d2p_half/dp
        F_half=fac_netwon*fac_extra
        
        denom_sqrt=sqrt(c_one-two_n_div_n_1*F_half)

        !G=dp/p  ! gradient of ln(p)
        !G2=G*G
        !H=G2-2d0*d2p_half/p  ! second derivative of ln(p)
        !denom_sqrt=sqrt( (degree-1)*(degree*H-G2) )

        ! NEXT LINE PROBABLY CAN BE COMMENTED OUT 
        if(dble(denom_sqrt).ge.0d0)then ! use realpart or dble in g77 or ifort
          ! real part of a square root is positive for probably all compilers. You can 
          ! test this on your compiler and if so, you can omit this check
          denom=c_one_nth+n_1_nth*denom_sqrt
        else
          denom=c_one_nth-n_1_nth*denom_sqrt
        endif
        if(denom.eq.zero)then !test if demoninators are > 0.0 not to divide by zero
          dx=(absroot+1d0)*exp(dcmplx(0d0,
     *       FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi)) ! make some random jump
        else
          dx=fac_netwon/denom
          !dx=degree/denom
        endif
        
        newroot=root-dx
        if(newroot.eq.root) return ! nothing changes -> return
        if(good_to_go)then         ! this was jump already after stopping criterion was met
          root=newroot
          return
        endif

        if(mod(i,FRAC_JUMP_EVERY).eq.0) then ! decide whether to do a jump of modified length (to break cycles)
          faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
          !write(*,'(3i5,f11.6)') i, i/FRAC_JUMP_EVERY, mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1, faq
          newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
        endif
        root=newroot
      enddo
      success=.false.
      ! too many iterations here  
      end


!-------------------------------------------------------------------!
! _7_                     CMPLX_NEWTON_SPEC                         !
!-------------------------------------------------------------------!
      subroutine cmplx_newton_spec(poly, degree, root, iter, success)
      implicit none
      ! Subroutine finds one root of a complex polynomial using 
      ! Newton's method. It calculates simplified Adams' stopping 
      ! criterion for the value of the polynomial once per 10 iterations,
      ! after initial iteration. This is done to speed up calculations
      ! when polishing roots that are known preety well, and stopping
      ! criterion does not significantly change in their neighborhood.
      !
      ! Uses 'root' value as a starting point (!!!!!)
      ! Remember to initialize 'root' to some initial guess.
      ! Do not initilize 'root' to point (0,0) if the polynomial 
      ! coefficients are strictly real, because it will make going 
      ! to imaginary roots impossible.
      !
      ! poly - is an array of polynomial cooefs
      !        length = degree+1, poly(1) is constant 
      !               1              2             3
      !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      ! degree - a degree of the polynomial
      ! root - input: guess for the value of a root
      !        output: a root of the polynomial
      ! iter - number of iterations performed (the number of polynomial
      !        evaluations)
      ! success - is false if routine reaches maximum number of iterations
      !
      ! For a summary of the method go to: 
      ! http://en.wikipedia.org/wiki/Newton's_method
      !
      integer MAX_ITERS, FRAC_JUMP_EVERY, FRAC_JUMP_LEN
      parameter(MAX_ITERS=50)
      ! constants needed to break cycles in the scheme
      parameter(FRAC_JUMP_EVERY=10,FRAC_JUMP_LEN=10)
      real*8 FRAC_JUMPS(FRAC_JUMP_LEN)
      real*8 pi
      parameter(pi = 3.141592653589793d0)
      real*8 faq ! jump length
      real*8 FRAC_ERR
      parameter(FRAC_ERR = 2.0d-15)  ! fractional error for kind=8 (see. Adams 1967 Eqs 9 and 10)

      ! subroutine parameters
      integer degree
      complex*16 poly(degree+1) ! intent(in)
      integer iter              ! intent(out)
      complex*16 root           ! intent(inout)
      logical success           ! intent(out)


      complex*16 p    ! value of polynomial
      complex*16 dp   ! value of 1st derivative 
      integer i, k
      logical  good_to_go
      complex*16 dx, newroot
      real*8 ek, absroot, abs2p
      complex*16 zero
      parameter(zero=(0d0,0d0))
      real*8 stopping_crit2

      !---------------------------------------
      data FRAC_JUMPS /0.64109297d0, 0.91577881d0, 0.25921289d0,  
     *                 0.50487203d0, 0.08177045d0, 0.13653241d0,  
     *                 0.306162d0  , 0.37794326d0, 0.04618805d0,  
     *                 0.75132137d0/     ! some random numbers


      iter=0
      success=.true.

      ! next if-endif block is an EXTREME failsafe, not usually needed, and thus turned off in this version.
      if(.false.)then ! change false-->true if you would like to use caution about having first coefficient == 0
        if(degree.lt.0) then
          write(*,*) 'Error: cmplx_newton_spec: degree<0'
          return
        endif
        if(poly(degree+1).eq.zero) then
          if(degree.eq.0) return
          call cmplx_newton_spec_wrapper
     *         (poly, degree-1, root, iter, success)
          return
        endif
        if(degree.le.1)then
          if(degree.eq.0) then  ! we know from previous check than poly(1) not equal zero
            success=.false.
            write(*,*) 'Warning: cmplx_newton_spec: degree=0 and'//
     *                 ' poly(1)/=0, no roots'
            return
          else
            root=-poly(1)/poly(2)
            return
          endif
        endif
      endif
      ! end EXTREME failsafe
 
      good_to_go=.false.

      do i=1,MAX_ITERS
        faq=1d0

        ! prepare stoping criterion
        ! calculate value of polynomial and its first two derivatives
        p  =poly(degree+1)
        dp =zero

        if(mod(i,10).eq.1) then ! calculate stopping criterion every tenth iteration
          ek=abs(poly(degree+1))
          absroot=abs(root)
          do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
            dp =p + dp*root
            p  =poly(k)+p*root    ! b_k
            ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
            ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
            ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
            ! Eq 8.
            ek=absroot*ek+abs(p)
          enddo
          stopping_crit2=(FRAC_ERR*ek)**2
        else                  ! calculate just the value and derivative
          do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
            dp =p + dp*root
            p  =poly(k)+p*root    ! b_k
          enddo
        endif
        iter=iter+1

        
        abs2p=conjg(p)*p
        if(abs2p.eq.0d0) return

        if(abs2p.lt.stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967)
          if(dp.eq.zero) return ! if we have problem with zero, but we are close to the root, just accept
          ! do additional iteration if we are less than 10x from stopping criterion
          if(abs2p.lt.0.01d0*stopping_crit2) then
            return ! return immediately, because we are at very good place
          else
            good_to_go=.true. ! do one iteration more
          endif
        else
          good_to_go=.false. ! reset if we are outside the zone of the root
        endif


        if(dp.eq.zero)then
          ! problem with zero
          dx=(abs(root)+1d0)*
     *       exp(dcmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi)) ! make some random jump
        else
          dx=p/dp  ! Newton method, see http://en.wikipedia.org/wiki/Newton's_method
        endif

      

        newroot=root-dx
        if(newroot.eq.root) return ! nothing changes -> return
        if(good_to_go)then         ! this was jump already after stopping criterion was met
          root=newroot
          return
        endif

        if(mod(i,FRAC_JUMP_EVERY).eq.0) then ! decide whether to do a jump of modified length (to break cycles)
          faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
          newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
        endif
        root=newroot
      enddo
      success=.false.
      return
      ! too many iterations here  
      end

!-------------------------------------------------------------------!
! _8_                     CMPLX_LAGUERRE2NEWTON                     !
!-------------------------------------------------------------------!
      subroutine cmplx_laguerre2newton
     *           (poly, degree, root, iter, success, starting_mode)
      implicit none
      ! Subroutine finds one root of a complex polynomial using 
      ! Laguerre's method, Second-order General method and Newton's
      ! method - depending on the value of function F, which is a 
      ! combination of second derivative, first derivative and
      ! value of polynomial [F=-(p"*p)/(p'p')].
      ! 
      ! Subroutine has 3 modes of operation. It starts with mode=2
      ! which is the Laguerre's method, and continues until F 
      ! becames F<0.50, at which point, it switches to mode=1, 
      ! i.e., SG method (see paper). While in the first two
      ! modes, routine calculates stopping criterion once per every
      ! iteration. Switch to the last mode, Newton's method, (mode=0) 
      ! happens when becomes F<0.05. In this mode, routine calculates
      ! stopping criterion only once, at the beginning, under an 
      ! assumption that we are already very close to the root.
      ! If there are more than 10 iterations in Newton's mode, 
      ! it means that in fact we were far from the root, and
      ! routine goes back to Laguerre's method (mode=2).
      !
      ! Uses 'root' value as a starting point (!!!!!)
      ! Remember to initialize 'root' to some initial guess or to 
      ! point (0,0) if you have no prior knowledge.
      !
      ! poly - is an array of polynomial cooefs
      !        length = degree+1, poly(1) is constant 
      !               1              2             3
      !          poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      ! degree - a degree of the polynomial
      ! root - input: guess for the value of a root
      !        output: a root of the polynomial
      ! iter - number of iterations performed (the number of polynomial
      !        evaluations and stopping criterion evaluation)
      ! success - is false if routine reaches maximum number of iterations
      ! starting_mode - this should be by default = 2. However if you  
      !                 choose to start with SG method put 1 instead. 
      !                 Zero will cause the routine to 
      !                 start with Newton for first 10 iterations, and 
      !                 then go back to mode 2.
      !                 
      !
      ! For a summary of the method see the paper: Skowron & Gould (2012)
      !

      integer MAX_ITERS, FRAC_JUMP_EVERY, FRAC_JUMP_LEN
      parameter(MAX_ITERS=50)
      ! constants needed to break cycles in the scheme
      parameter(FRAC_JUMP_EVERY=10,FRAC_JUMP_LEN=10)
      real*8 FRAC_JUMPS(FRAC_JUMP_LEN)
      real*8 pi
      parameter(pi = 3.141592653589793d0)
      real*8 faq ! jump length
      real*8 FRAC_ERR
      parameter(FRAC_ERR = 2.0d-15)  ! fractional error for kind=8 (see. Adams 1967 Eqs 9 and 10)

      ! subroutine parameters
      integer degree
      complex*16 poly(degree+1) ! intent(in)
      integer iter              ! intent(out)
      complex*16 root           ! intent(inout)
      logical success           ! intent(out)
      integer starting_mode     ! intent(in)


      complex*16 p         ! value of polynomial
      complex*16 dp        ! value of 1st derivative
      complex*16 d2p_half  ! value of 2nd derivative 
      integer i, j, k
      logical  good_to_go
      complex*16 denom, denom_sqrt, dx, newroot
      real*8 ek, absroot, abs2p, abs2_F_half
      complex*16 fac_netwon, fac_extra, F_half, c_one_nth
      real*8 one_nth, n_1_nth, two_n_div_n_1
      integer mode
      complex*16 zero, c_one
      parameter(zero=(0d0,0d0),c_one=(1d0,0d0))
      real*8 stopping_crit2

      !---------------------------------------
      data FRAC_JUMPS /0.64109297d0, 0.91577881d0, 0.25921289d0,
     *                 0.50487203d0, 0.08177045d0, 0.13653241d0,
     *                 0.306162d0  , 0.37794326d0, 0.04618805d0,
     *                 0.75132137d0/     ! some random numbers

     
      iter=0
      success=.true.

      ! next if-endif block is an EXTREME failsafe, not usually needed, and thus turned off in this version.
      if(.false.)then ! change false-->true if you would like to use caution about having first coefficient == 0
        if(degree.lt.0) then
          write(*,*) 'Error: cmplx_laguerre2newton: degree<0'
          return
        endif
        if(poly(degree+1).eq.zero) then
          if(degree.eq.0) return 
          call cmplx_laguerre2newton_wrapper
     *          (poly, degree-1, root, iter, success, starting_mode)
          return
        endif
        if(degree.le.1)then
          if(degree.eq.0) then  ! we know from previous check than poly(1) not equal zero
            success=.false.
            write(*,*) 'Warning: cmplx_laguerre2newton: '//
     *                 'degree=0 and poly(1)/=0, no roots'
            return
          else
            root=-poly(1)/poly(2)
            return
          endif  
        endif
      endif
      ! end EXTREME failsafe

      j=1
      good_to_go=.false.

      mode=starting_mode  ! mode=2 full laguerre, mode=1 SG, mode=0 newton

      do ! infinite loop, just to be able to come back from newton, if more than 10 iteration there

      !------------------------------------------------------------- mode 2
      if(mode.ge.2) then  ! LAGUERRE'S METHOD
        one_nth=1d0/degree
        n_1_nth=(degree-1d0)*one_nth
        two_n_div_n_1=2d0/n_1_nth
        c_one_nth=dcmplx(one_nth,0d0)
      
        do i=1,MAX_ITERS  !
          faq=1d0

          ! prepare stoping criterion
          ek=abs(poly(degree+1))
          absroot=abs(root)
          ! calculate value of polynomial and its first two derivatives
          p  =poly(degree+1)
          dp =zero
          d2p_half=zero
          do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
            d2p_half=dp + d2p_half*root
            dp =p + dp*root
            p  =poly(k)+p*root    ! b_k
            ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
            ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
            ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
            ! Eq 8.
            ek=absroot*ek+abs(p)
          enddo
          abs2p=conjg(p)*p !abs(p)
          iter=iter+1
          if(abs2p.eq.0d0) return
          
          stopping_crit2=(FRAC_ERR*ek)**2
          if(abs2p.lt.stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967) 
            ! do additional iteration if we are less than 10x from stopping criterion
            if(abs2p.lt.0.01d0*stopping_crit2) then ! ten times better than stopping criterion
              return ! return immediately, because we are at very good place
            else
              good_to_go=.true. ! do one iteration more
            endif
          else
            good_to_go=.false. ! reset if we are outside the zone of the root
          endif
        
        
          fac_netwon=p/dp
          fac_extra=d2p_half/dp
          F_half=fac_netwon*fac_extra

          abs2_F_half=conjg(F_half)*F_half
          if(abs2_F_half.le.0.0625d0)then     ! F<0.50, F/2<0.25
            ! go to SG method
            if(abs2_F_half.le.0.000625d0)then ! F<0.05, F/2<0.025
              mode=0 ! go to Newton's
            else
              mode=1 ! go to SG
            endif
          endif
          
          
          denom_sqrt=sqrt(c_one-two_n_div_n_1*F_half)

          ! NEXT LINE PROBABLY CAN BE COMMENTED OUT
          if(dble(denom_sqrt).ge.0d0)then  ! use realpart or dble for g77 or ifort
            ! real part of a square root is positive for probably all compilers. You can 
            ! test this on your compiler and if so, you can omit this check
            denom=c_one_nth+n_1_nth*denom_sqrt
          else
            denom=c_one_nth-n_1_nth*denom_sqrt
          endif
          if(denom.eq.zero)then !test if demoninators are > 0.0 not to divide by zero
            dx=(abs(root)+1d0)*exp( 
     *          dcmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi)) ! make some random jump
          else
            dx=fac_netwon/denom
          endif
     
          newroot=root-dx
          if(newroot.eq.root) return ! nothing changes -> return
          if(good_to_go)then         ! this was jump already after stopping criterion was met
            root=newroot
            return
          endif

          if(mode.ne.2) then 
            root=newroot
            j=i+1    ! remember iteration number
            exit     ! go to Newton's or SG 
          endif

          if(mod(i,FRAC_JUMP_EVERY).eq.0) then ! decide whether to do a jump of modified length (to break cycles)
            faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
            newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
          endif
          root=newroot
        enddo ! do mode 2

        if(i.ge.MAX_ITERS) then
          success=.false.
          return
        endif

      endif ! if mode 2


      !------------------------------------------------------------- mode 1
      if(mode.eq.1) then  ! SECOND-ORDER GENERAL METHOD (SG)

        do i=j,MAX_ITERS  !
          faq=1d0

          ! calculate value of polynomial and its first two derivatives
          p  =poly(degree+1)
          dp =zero
          d2p_half=zero
          if(mod(i-j,10).eq.0)then
            ! prepare stoping criterion
            ek=abs(poly(degree+1))
            absroot=abs(root)
            do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
              d2p_half=dp + d2p_half*root
              dp =p + dp*root
              p  =poly(k)+p*root    ! b_k
              ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
              ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
              ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
              ! Eq 8.  
              ek=absroot*ek+abs(p)
            enddo
            stopping_crit2=(FRAC_ERR*ek)**2
          else
            do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
              d2p_half=dp + d2p_half*root
              dp =p + dp*root
              p  =poly(k)+p*root    ! b_k
            enddo
          endif


          abs2p=conjg(p)*p !abs(p)**2
          iter=iter+1
          if(abs2p.eq.0d0) return


          if(abs2p.lt.stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967) 
            if(dp.eq.zero) return
            ! do additional iteration if we are less than 10x from stopping criterion
            if(abs2p.le.0.01d0*stopping_crit2) then ! ten times better than stopping criterion
              return ! return immediately, because we are at very good place
            else
              good_to_go=.true. ! do one iteration more
            endif
          else
            good_to_go=.false. ! reset if we are outside the zone of the root
          endif
          
          if(dp.eq.zero)then !test if demoninators are > 0.0 not to divide by zero
            dx=(abs(root)+1d0)*exp(
     *          dcmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi)) ! make some random jump
          else
            fac_netwon=p/dp
            fac_extra=d2p_half/dp
            F_half=fac_netwon*fac_extra

            abs2_F_half=conjg(F_half)*F_half
            if(abs2_F_half.le.0.000625d0)then ! F<0.05, F/2<0.025
              mode=0 ! set Newton's, go there after jump
            endif
          
            dx=fac_netwon*(c_one+F_half)  ! SG
          endif
          
          newroot=root-dx
          if(newroot.eq.root) return ! nothing changes -> return
          if(good_to_go)then         ! this was jump already after stopping criterion was met
            root=newroot
            return
          endif

          if(mode.ne.1) then 
            root=newroot
            j=i+1    ! remember iteration number
            exit     ! go to Newton's
          endif

          if(mod(i,FRAC_JUMP_EVERY).eq.0) then ! decide whether to do a jump of modified length (to break cycles)
            faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
            newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
          endif
          root=newroot



        enddo ! do mode 1

        if(i.ge.MAX_ITERS) then
          success=.false.
          return
        endif
     
      endif ! if mode 1


      !------------------------------------------------------------- mode 0
      if(mode.eq.0) then  ! newton

        do i=j,j+10  ! do only 10 iterations the most, then go back to full Laguerre's
          faq=1d0

          
          ! calculate value of polynomial and its first two derivatives
          p  =poly(degree+1)
          dp =zero
          if(i.eq.j)then ! calculate stopping crit only once at the begining
            ! prepare stoping criterion
            ek=abs(poly(degree+1))
            absroot=abs(root)
            do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
              dp =p + dp*root
              p  =poly(k)+p*root    ! b_k
              ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
              ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
              ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
              ! Eq 8.  
              ek=absroot*ek+abs(p)
            enddo
            stopping_crit2=(FRAC_ERR*ek)**2
          else
            do k=degree,1,-1 ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
              dp =p + dp*root
              p  =poly(k)+p*root    ! b_k
            enddo
          endif
          abs2p=conjg(p)*p !abs(p)**2
          iter=iter+1
          if(abs2p.eq.0d0) return


          if(abs2p.lt.stopping_crit2) then ! (simplified a little Eq. 10 of Adams 1967)
            if(dp.eq.zero) return 
            ! do additional iteration if we are less than 10x from stopping criterion
            if(abs2p.lt.0.01d0*stopping_crit2) then ! ten times better than stopping criterion
              return ! return immediately, because we are at very good place
            else
              good_to_go=.true. ! do one iteration more
            endif
          else
            good_to_go=.false. ! reset if we are outside the zone of the root
          endif
        
          if(dp.eq.zero)then ! test if demoninators are > 0.0 not to divide by zero
            dx=(abs(root)+1d0)*exp(
     *          dcmplx(0d0,FRAC_JUMPS(mod(i,FRAC_JUMP_LEN)+1)*2*pi)) ! make some random jump
          else
            dx=p/dp
          endif
          
          newroot=root-dx
          if(newroot.eq.root) return ! nothing changes -> return
          if(good_to_go)then         
            root=newroot
            return
          endif

          ! this loop is done only 10 times. So skip this check
          !if(mod(i,FRAC_JUMP_EVERY).eq.0) then ! decide whether to do a jump of modified length (to break cycles)
          !  faq=FRAC_JUMPS(mod(i/FRAC_JUMP_EVERY-1,FRAC_JUMP_LEN)+1)
          !  newroot=root-faq*dx ! do jump of some semi-random length (0<faq<1)
          !endif
          root=newroot

        enddo ! do mode 0 10 times

        if(iter.ge.MAX_ITERS) then
          ! too many iterations here
          success=.false.
          return
        endif
        mode=2 ! go back to Laguerre's. This happens when we were unable to converge in 10 iterations with Newton's

      endif ! if mode 0

      enddo ! end of infinite loop

      !------------------------------------------------------------- 
      success=.false.
      end


!-------------------------------------------------------------------!
! _9_                     SOLVE_QUADRATIC_EQ                        !
!-------------------------------------------------------------------!
      subroutine solve_quadratic_eq(x0,x1,poly)
      ! Quadratic equation solver for complex polynomial (degree=2)
      implicit none
      complex*16 x0,x1    ! intent(out)
      complex*16 poly(*)  ! intent(in)  ! coeffs of the polynomial
      ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
      !             1              2             3
      !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2
      complex*16 a, b, c, b2, delta

      complex*16  val, x
      integer  i
      complex*16 zero
      parameter(zero=(0d0,0d0))


      a=poly(3)
      b=poly(2)
      c=poly(1)
      ! quadratic equation: a z^2 + b z + c = 0  

      b2=b*b
      delta=sqrt(b2-4d0*(a*c))
      if( dble(conjg(b)*delta).ge.0d0 )then  ! scallar product to decide the sign yielding bigger magnitude
        ! use dble() or realpart() instead of real() not to loose precision in ifort or g77
        x0=-0.5d0*(b+delta)
      else
        x0=-0.5d0*(b-delta)
      endif
      if(x0.eq.zero)then
        x1=zero
      else ! Viete's formula
        x1=c/x0
        x0=x0/a
      endif


      if(.false.)then  ! print the results

        x=x0
        val=poly(3)
        do i=2,1,-1
          val=val*x+poly(i)
        enddo
        write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

        x=x1
        val=poly(3)
        do i=2,1,-1
          val=val*x+poly(i)
        enddo
        write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

      endif

      end

!-------------------------------------------------------------------!
! _10_                    SOLVE_CUBIC_EQ                            !
!-------------------------------------------------------------------!
      subroutine solve_cubic_eq(x0,x1,x2,poly)
      ! Cubic equation solver for complex polynomial (degree=3)
      ! http://en.wikipedia.org/wiki/Cubic_function   Lagrange's method
      implicit none
      complex*16 x0, x1, x2   ! intent(out)
      complex*16 poly(*)      ! intent(in)  ! coeffs of the polynomial
      ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
      !             1              2             3             4
      !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + poly(4) x^3
      complex*16 zeta, zeta2, zero
      real*8 third
      parameter(zero=(0d0,0d0))
      parameter(zeta =(-0.5d0, 0.8660254037844386d0))  ! sqrt3(1)
      parameter(zeta2=(-0.5d0,-0.8660254037844386d0))  ! sqrt3(1)**2
      parameter(third=0.3333333333333333d0)            ! 1/3
      complex*16 s0, s1, s2
      complex*16 E1 ! x0+x1+x2
      complex*16 E2 ! x0x1+x1x2+x2x0
      complex*16 E3 ! x0x1x2
      complex*16 A, B, a_1, E12
      complex*16 delta, A2

      complex*16 val, x
      integer  i

      a_1=poly(4)**(-1)
      E1=-poly(3)*a_1
      E2=poly(2)*a_1
      E3=-poly(1)*a_1
      
      s0=E1
      E12=E1*E1
      A=2d0*E1*E12-9d0*E1*E2+27d0*E3  ! =  s1^3 + s2^3
      B=E12-3d0*E2                    !  = s1 s2
      ! quadratic equation: z^2-Az+B^3=0  where roots are equal to s1^3 and s2^3
      A2=A*A
      delta=sqrt(A2-4d0*(B*B*B))
      if( dble(conjg(A)*delta).ge.0d0 )then  ! scallar product to decide the sign yielding bigger magnitude
        ! use dble() or realpart() instead of real() not to loose precision in ifort or g77
        s1=(0.5d0*(A+delta))**third
      else
        s1=(0.5d0*(A-delta))**third
      endif
      if(s1.eq.zero)then
        s2=zero
      else
        s2=B/s1
      endif


      x0=third*(s0+s1+s2)
      x1=third*(s0+s1*zeta2+s2*zeta )
      x2=third*(s0+s1*zeta +s2*zeta2)


      if(.false.)then  ! print the results

        x=x0
        val=poly(4)
        do i=3,1,-1
          val=val*x+poly(i)
        enddo
        write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

        x=x1
        val=poly(4)
        do i=3,1,-1
          val=val*x+poly(i)
        enddo
        write(*,'(2f19.15,a3,2f19.15)') x,' ->',val

        x=x2
        val=poly(4)
        do i=3,1,-1
          val=val*x+poly(i)
        enddo
        write(*,'(2f19.15,a3,2f19.15)') x,' ->',val


      endif
      end


!-------------------------------------------------------------------!
! _11_                    DIVIDE_POLY_1                             !
!-------------------------------------------------------------------!
      subroutine divide_poly_1(polyout, remainder, p, polyin, degree)
      ! Subroutine will divide complex polynomial 'polyin' by (x-p)
      ! results will be returned in polynomial 'polyout' of degree-1
      ! The remainder of the division will be returned in 'remainder'
      !
      ! You can provide same array as 'polyin' and 'polyout' - this
      ! routine will work fine, though it will not set to zero the 
      ! unused, highest coefficient in the output array. You just have
      ! remember the proper degree of a polynomial.
      implicit none
      integer degree ! intent(in) 
      complex*16 polyout(degree)  ! intent(out)
      complex*16 remainder         ! intent(out)
      complex*16 p                ! intent(in) 
      complex*16 polyin(degree+1) ! intent(in)  ! coeffs of the polynomial
      ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
      !             1              2             3
      !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      integer i
      complex*16 coef, prev

      coef=polyin(degree+1)
      do i=1,degree
        polyout(i)=polyin(i)
      enddo
      do i=degree,1,-1
        prev=polyout(i)
        polyout(i)=coef
        coef=prev+p*coef
      enddo
      remainder=coef
      return
      end

!-------------------------------------------------------------------!
! _12_                    EVAL_POLY                                 !
!-------------------------------------------------------------------!
      complex*16 function eval_poly(x, poly, degree, errk)
      ! Evaluation of the complex polynomial 'poly' of a given degree 
      ! at the point 'x'. This routine calculates also the simplified
      ! Adams' (1967) stopping criterion. ('errk' should be multiplied 
      ! by 2d-15 for double precisioni,real*8, arithmetic)
      implicit none
      complex*16 x              ! intent(in)
      integer degree            ! intent(in)
      real*8 errk               ! intent(out)
      complex*16 poly(degree+1) ! intent(in)  ! coeffs of the polynomial
      ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
      !             1              2             3
      !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      integer i
      complex*16 val
      real*8 absx

      ! prepare stoping criterion
      errk=abs(poly(degree+1))
      val=poly(degree+1)
      absx=abs(x)
      do i=degree,1,-1  ! Horner Scheme, see for eg.  Numerical Recipes Sec. 5.3 how to evaluate polynomials and derivatives
        val=val*x+poly(i)
        ! Adams, Duane A., 1967, "A stopping criterion for polynomial root finding",
        ! Communications of the ACM, Volume 10 Issue 10, Oct. 1967, p. 655
        ! ftp://reports.stanford.edu/pub/cstr/reports/cs/tr/67/55/CS-TR-67-55.pdf
        ! Eq 8.
        errk=errk*absx+abs(val)
      enddo
      eval_poly=val

      ! if(abs(val)<2d-15*errk) return  ! (simplified a little Eq. 10 of Adams 1967)

      return
      end

!-------------------------------------------------------------------!
! _13_                    MULTIPLY_POLY_1                           !
!-------------------------------------------------------------------!
      subroutine multiply_poly_1(polyout, p, polyin, degree)
      ! Subroutine will multiply polynomial 'polyin' by (x-p)
      ! results will be returned in polynomial 'polyout' of degree+1
      !
      ! You can provide same array as 'polyin' and 'polyout' - this
      ! routine will work fine.
      implicit none
      integer degree               ! intent(in) ! OLD degree, new will be +1
      complex*16 polyout(degree+2) ! intent(out) 
      complex*16 p                 ! intent(in) 
      complex*16 polyin(degree+1)  ! intent(in) ! coeffs of the polynomial
      ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
      !             1              2             3
      !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      integer i

      do i=1,degree+1         ! copy
        polyout(i)=polyin(i)
      enddo

      polyout(degree+2)=polyout(degree+1)
      do i=degree+1,2,-1
        polyout(i)=polyout(i-1)-polyout(i)*p
      enddo
      polyout(1)=-polyout(1)*p
      return
      end


!-------------------------------------------------------------------!
! _14_                    CREATE_POLY_FROM_ROOTS                    !
!-------------------------------------------------------------------!
      subroutine create_poly_from_roots(poly, degree, a, roots)
      ! Routine will build polynomial from a set of points given in 
      ! the array 'roots'. These points will be zeros of the resulting 
      ! polynomial.
      !
      ! poly - is an array of polynomial cooefs, length = degree+1, poly(1) is constant 
      !             1              2             3
      !        poly(1) x^0 + poly(2) x^1 + poly(3) x^2 + ...
      ! degree - is and integer denoting size of the 'roots' array
      ! a - gives the leading coefficient of the resutling polynomial
      ! roots - input array of points, size=degree
      !
      ! This subroutine works, but it is not optimal - it will work  
      ! up to a polynomial of degree~50, if you would like to have 
      ! more robust routine, up to a degree ~ 2000, you should 
      ! split your factors into a binary tree, and then multiply 
      ! leafs level by level from down up with subroutine like: 
      ! multiply_poly for arbitraty polynomial multiplications
      ! not multiply_poly_1.
      !
      implicit none
      integer degree            ! intent(in) 
      complex*16 poly(degree+1) ! intent(out)
      complex*16 a              ! intent(in) 
      complex*16 roots(degree)  ! intent(in)
      !
      integer i
      complex*16 zero
      parameter(zero=(0d0,0d0))
      ! 
      do i=1,degree+1
        poly(i)=zero
      enddo
      poly(1)=a  ! leading coeff of the polynomial
      do i=1,degree
        call multiply_poly_1(poly, roots(i), poly, i-1)
      enddo
      end


!-------------------------------------------------------------------!
! _15_                    CMPLX_LAGUERRE_WRAPPER                    !
!-------------------------------------------------------------------!
      subroutine cmplx_laguerre_wrapper
     *          (poly, degree, root, iter, success)
      implicit none
      ! subroutine parameters
      integer degree
      complex*16 poly(degree+1) ! intent(in)
      integer iter              ! intent(out)
      complex*16 root           ! intent(inout)
      logical success           ! intent(out)

      call cmplx_laguerre(poly, degree, root, iter, success)
      end


!-------------------------------------------------------------------!
! _16_                    CMPLX_NEWTON_SPEC_WRAPPER                 !
!-------------------------------------------------------------------!
      subroutine cmplx_newton__spec_wrapper 
     *           (poly, degree, root, iter, success)
      implicit none
      integer degree
      complex*16 poly(degree+1) ! intent(in)
      integer iter              ! intent(out)
      complex*16 root           ! intent(inout)
      logical success           ! intent(out)

      call cmplx_newton_spec(poly, degree, root, iter, success)
      end


!-------------------------------------------------------------------!
! _17_             CMPLX_LAGUERRE2NEWTON_WRAPPER                 !
!-------------------------------------------------------------------!
      subroutine cmplx_laguerre2newton_wrapper
     *           (poly, degree, root, iter, success, starting_mode)
      implicit none
      ! subroutine parameters
      integer degree
      complex*16 poly(degree+1) ! intent(in)
      integer iter              ! intent(out)
      complex*16 root           ! intent(inout)
      logical success           ! intent(out)
      integer starting_mode     ! intent(in)

      call cmplx_laguerre2newton
     *           (poly, degree, root, iter, success, starting_mode)


      end

!-------------------------------------------------------------------!

